Measurement of the ratio of the $B^0 \to D^{*-} \tau^+ \nu_{\tau}$ and $B^0 \to D^{*-} \mu^+ \nu_{\mu}$ branching fractions using three-prong $\tau$-lepton decays

The ratio of branching fractions ${\cal{R}}(D^{*-})\equiv {\cal{B}}(B^0 \to D^{*-} \tau^+ \nu_{\tau})/{\cal{B}}(B^0 \to D^{*-} \mu^+\nu_{\mu})$ is measured using a data sample of proton-proton collisions collected with the LHCb detector at center-of-mass energies of 7 and 8 Tev, corresponding to an integrated luminosity of 3$~$fb$^{-1}$. For the first time ${\cal{R}}(D^{*-})$ is determined using the $\tau$ lepton decays with three charged pions in the final state. The $B^0 \to D^{*-} \tau^+\nu_{\tau}$ yield is normalized to that of the $B^0\to D^{*-} \pi^+\pi^-\pi^+$ mode, providing a measurement of ${\cal{B}}(B^0\to D^{*-}\tau^+\nu_{\tau})/{\cal{B}}(B^0\to D^{*-}\pi^+\pi^-\pi^+) = 1.97 \pm 0.13 \pm 0.18$, where the first uncertainty is statistical and the second systematic. The value of ${\cal{B}}(B^0 \to D^{*-} \tau^+ \nu_{\tau}) = (1.42 \pm 0.094 \pm 0.129 \pm 0.054)\% $ is obtained, where the third uncertainty is due to the limited knowledge of the branching fraction of the normalization mode. Using the well-measured branching fraction of the $B^0 \to D^{*-} \mu^+\nu_{\mu}$ decay, a value of ${\cal{R}}(D^{*-}) = 0.291 \pm 0.019 \pm 0.026 \pm 0.013$ is established, where the third uncertainty is due to the limited knowledge of the branching fractions of the normalization and $B^0\to D^{*-}\mu^+\nu_{\mu}$ modes. This measurement is in agreement with the Standard Model prediction and with previous results.

==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: cv2_B0_M/cv2_B0_M
//=========  (Tue Jan 23 10:37:43 2018) by ROOT version6.06/02
   TCanvas *cv2_B0_M = new TCanvas("cv2_B0_M", "cv2_B0_M",40,63,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv2_B0_M->Range(3483.025,-41.46047,5711.42,217.6675);
   cv2_B0_M->SetFillColor(0);
   cv2_B0_M->SetBorderMode(0);
   cv2_B0_M->SetBorderSize(2);
   cv2_B0_M->SetTickx(1);
   cv2_B0_M->SetTicky(1);
   cv2_B0_M->SetLeftMargin(0.14);
   cv2_B0_M->SetRightMargin(0.05);
   cv2_B0_M->SetTopMargin(0.05);
   cv2_B0_M->SetBottomMargin(0.16);
   cv2_B0_M->SetFrameLineWidth(2);
   cv2_B0_M->SetFrameBorderMode(0);
   cv2_B0_M->SetFrameLineWidth(2);
   cv2_B0_M->SetFrameBorderMode(0);
   
   TH1D *frame_33563d0__1 = new TH1D("frame_33563d0__1","A RooPlot of \"M(D*^{-}#pi^{+}#pi^{-}#pi^{+})\"",100,3795,5600);
   frame_33563d0__1->SetBinContent(1,204.7111);
   frame_33563d0__1->SetMaximum(204.7111);
   frame_33563d0__1->SetEntries(1);
   frame_33563d0__1->SetDirectory(0);
   frame_33563d0__1->SetStats(0);
   frame_33563d0__1->SetLineWidth(2);
   frame_33563d0__1->SetMarkerStyle(20);
   //frame_33563d0__1->GetXaxis()->SetTitle("M(D*^{-}#pi^{+}#pi^{-}#pi^{+}) (MeV/c^{2})");
   frame_33563d0__1->GetXaxis()->SetTitle("#it{m}(#it{D}#lower[-0.5]{#scale[0.5]{*}}#lower[-1.3]{#scale[0.6]{#font[122]{-}}}#it{#pi^{+}#pi#lower[-1.3]{#scale[0.6]{#font[122]{-}}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_33563d0__1->GetXaxis()->SetNdivisions(505);
   frame_33563d0__1->GetXaxis()->SetLabelFont(132);
   frame_33563d0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_33563d0__1->GetXaxis()->SetLabelSize(0.06);
   frame_33563d0__1->GetXaxis()->SetTitleSize(0.072);
   frame_33563d0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_33563d0__1->GetXaxis()->SetTitleFont(132);
   //frame_33563d0__1->GetYaxis()->SetTitle("Events / ( 23.75 MeV/c^{2} )");
   frame_33563d0__1->GetYaxis()->SetTitle("Candidates / ( 24 MeV/#it{c}^{2} )");
   frame_33563d0__1->GetYaxis()->SetLabelFont(132);
   frame_33563d0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_33563d0__1->GetYaxis()->SetLabelSize(0.06);
   frame_33563d0__1->GetYaxis()->SetTitleSize(0.072);
   //frame_33563d0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_33563d0__1->GetYaxis()->SetTitleOffset(0.85);
   frame_33563d0__1->GetYaxis()->SetTitleFont(132);
   frame_33563d0__1->GetZaxis()->SetLabelFont(132);
   frame_33563d0__1->GetZaxis()->SetLabelSize(0.06);
   frame_33563d0__1->GetZaxis()->SetTitleSize(0.072);
   frame_33563d0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_33563d0__1->GetZaxis()->SetTitleFont(132);
   frame_33563d0__1->Draw("FUNC");
   
   Double_t h_dataB0_M_fx3001[76] = {
   3806.875,
   3830.625,
   3854.375,
   3878.125,
   3901.875,
   3925.625,
   3949.375,
   3973.125,
   3996.875,
   4020.625,
   4044.375,
   4068.125,
   4091.875,
   4115.625,
   4139.375,
   4163.125,
   4186.875,
   4210.625,
   4234.375,
   4258.125,
   4281.875,
   4305.625,
   4329.375,
   4353.125,
   4376.875,
   4400.625,
   4424.375,
   4448.125,
   4471.875,
   4495.625,
   4519.375,
   4543.125,
   4566.875,
   4590.625,
   4614.375,
   4638.125,
   4661.875,
   4685.625,
   4709.375,
   4733.125,
   4756.875,
   4780.625,
   4804.375,
   4828.125,
   4851.875,
   4875.625,
   4899.375,
   4923.125,
   4946.875,
   4970.625,
   4994.375,
   5018.125,
   5041.875,
   5065.625,
   5089.375,
   5113.125,
   5136.875,
   5160.625,
   5184.375,
   5208.125,
   5231.875,
   5255.625,
   5279.375,
   5303.125,
   5326.875,
   5350.625,
   5374.375,
   5398.125,
   5421.875,
   5445.625,
   5469.375,
   5493.125,
   5516.875,
   5540.625,
   5564.375,
   5588.125};
   Double_t h_dataB0_M_fy3001[76] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   5,
   2,
   4,
   3,
   2,
   3,
   5,
   2,
   6,
   13,
   9,
   6,
   11,
   7,
   5,
   9,
   14,
   12,
   11,
   9,
   17,
   20,
   16,
   22,
   22,
   26,
   30,
   20,
   17,
   15,
   20,
   9,
   25,
   15,
   34,
   17,
   13,
   13,
   15,
   21,
   27,
   46,
   65,
   99,
   83,
   73,
   83,
   51,
   39,
   28,
   15,
   82,
   181,
   59,
   11,
   3,
   0,
   2,
   0,
   0,
   3,
   1,
   0,
   0,
   0,
   0};
   Double_t h_dataB0_M_felx3001[76] = {
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875};
   Double_t h_dataB0_M_fely3001[76] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   2.379931,
   3.558662,
   2.943461,
   2.379931,
   3.265579,
   2.58147,
   2.159691,
   2.943461,
   3.6965,
   3.415266,
   3.265579,
   2.943461,
   4.082184,
   4.434448,
   3.957801,
   4.654502,
   4.654502,
   5.066015,
   5.446522,
   4.434448,
   4.082184,
   3.82938,
   4.434448,
   2.943461,
   4.966335,
   3.82938,
   5.802128,
   4.082184,
   3.558662,
   3.558662,
   3.82938,
   4.545807,
   5.163771,
   6.757581,
   8.041463,
   9.933044,
   9.092044,
   8.524388,
   9.092044,
   7.117933,
   6.218102,
   5.259711,
   3.82938,
   9.036884,
   12.96291,
   7.659312,
   3.265579,
   1.632705,
   0,
   1.291815,
   0,
   0,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_dataB0_M_fehx3001[76] = {
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875};
   Double_t h_dataB0_M_fehy3001[76] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   3.583642,
   4.697573,
   4.110204,
   3.583642,
   4.416521,
   3.770281,
   3.382473,
   4.110204,
   4.830381,
   4.559819,
   4.416521,
   4.110204,
   5.203719,
   5.546519,
   5.083066,
   5.761366,
   5.761366,
   6.164324,
   6.538046,
   5.546519,
   5.203719,
   4.958738,
   5.546519,
   4.110204,
   6.066589,
   4.958738,
   6.888101,
   5.203719,
   4.697573,
   4.697573,
   4.958738,
   5.655182,
   6.260244,
   7.831489,
   9.103628,
   10.9834,
   10.14705,
   9.583044,
   10.14705,
   8.188122,
   7.298372,
   6.354446,
   4.958738,
   10.09222,
   13.96291,
   8.724565,
   4.416521,
   2.918186,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(76,h_dataB0_M_fx3001,h_dataB0_M_fy3001,h_dataB0_M_felx3001,h_dataB0_M_fehx3001,h_dataB0_M_fely3001,h_dataB0_M_fehy3001);
   grae->SetName("h_dataB0_M");
   grae->SetTitle("Histogram of dataB0_M_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataB0_M3001 = new TH1F("Graph_h_dataB0_M3001","Histogram of dataB0_M_plot__B0_M",100,3614.5,5780.5);
   Graph_h_dataB0_M3001->SetMinimum(0);
   Graph_h_dataB0_M3001->SetMaximum(214.4592);
   Graph_h_dataB0_M3001->SetDirectory(0);
   Graph_h_dataB0_M3001->SetStats(0);
   Graph_h_dataB0_M3001->SetLineWidth(2);
   Graph_h_dataB0_M3001->SetMarkerStyle(20);
   Graph_h_dataB0_M3001->GetXaxis()->SetNdivisions(505);
   Graph_h_dataB0_M3001->GetXaxis()->SetLabelFont(132);
   Graph_h_dataB0_M3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataB0_M3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataB0_M3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataB0_M3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataB0_M3001->GetXaxis()->SetTitleFont(132);
   Graph_h_dataB0_M3001->GetYaxis()->SetLabelFont(132);
   Graph_h_dataB0_M3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataB0_M3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataB0_M3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataB0_M3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataB0_M3001->GetYaxis()->SetTitleFont(132);
   Graph_h_dataB0_M3001->GetZaxis()->SetLabelFont(132);
   Graph_h_dataB0_M3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataB0_M3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataB0_M3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataB0_M3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataB0_M3001);
   
   grae->Draw("p");
   
   Double_t model_B0_M_Norm_fx1[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy1[159] = {
   0,
   0,
   0,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   0.07366795,
   0.07366795,
   0.2578378,
   0.2578378,
   1.031351,
   1.031351,
   1.219599,
   1.219599,
   3.056518,
   3.056518,
   2.255027,
   2.255027,
   4.112334,
   4.112334,
   3.742589,
   3.742589,
   5.05315,
   5.05315,
   4.614235,
   4.614235,
   5.917627,
   5.917627,
   7.763686,
   7.763686,
   7.957561,
   7.957561,
   9.063985,
   9.063985,
   8.309454,
   8.309454,
   8.873631,
   8.873631,
   8.893598,
   8.893598,
   9.027579,
   9.027579,
   7.73445,
   7.73445,
   10.80405,
   10.80405,
   10.14078,
   10.14078,
   13.46413,
   13.46413,
   12.49447,
   12.49447,
   13.8383,
   13.8383,
   14.26654,
   14.26654,
   18.03062,
   18.03062,
   22.13748,
   22.13748,
   23.63735,
   23.63735,
   23.13971,
   23.13971,
   27.64542,
   27.64542,
   23.36566,
   23.36566,
   23.19641,
   23.19641,
   22.8464,
   22.8464,
   19.90409,
   19.90409,
   20.82105,
   20.82105,
   21.39591,
   21.39591,
   17.83132,
   17.83132,
   18.27304,
   18.27304,
   14.83663,
   14.83663,
   13.11092,
   13.11092,
   15.33886,
   15.33886,
   10.98476,
   10.98476,
   14.47559,
   14.47559,
   30.12778,
   30.12778,
   48.58151,
   48.58151,
   62.88251,
   62.88251,
   73.07608,
   73.07608,
   78.71125,
   78.71125,
   80.16663,
   80.16663,
   82.15355,
   82.15355,
   62.1725,
   62.1725,
   53.98545,
   53.98545,
   27.50913,
   27.50913,
   12.64942,
   12.64942,
   66.89866,
   66.89866,
   192.0895,
   192.0895,
   73.8081,
   73.8081,
   4.876849,
   4.876849,
   0.3737255,
   0.3737255,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   1,
   1,
   1,
   1,
   2.029661e-12,
   2.029661e-12,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(159,model_B0_M_Norm_fx1,model_B0_M_Norm_fy1);
   graph->SetName("model_B0_M_Norm[B0_M]");
   graph->SetTitle("Projection of model_B0_M");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm1 = new TH1F("Graph_model_B0_M_NormoBB0_McB1","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm1->SetMinimum(0);
   Graph_model_B0_M_Norm1->SetMaximum(211.2985);
   Graph_model_B0_M_Norm1->SetDirectory(0);
   Graph_model_B0_M_Norm1->SetStats(0);
   Graph_model_B0_M_Norm1->SetLineWidth(2);
   Graph_model_B0_M_Norm1->SetMarkerStyle(20);
   Graph_model_B0_M_Norm1->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm1->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm1->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm1->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm1->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm1->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm1->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm1->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm1->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm1->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm1->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm1->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm1->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm1->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm1->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm1->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm1->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm1);

   graph->Draw("l");

   Double_t model_B0_M_Norm_fx2[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy2[159] = {
   0,
   0,
   0,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   0.07366795,
   0.07366795,
   0.2578378,
   0.2578378,
   1.031351,
   1.031351,
   1.219599,
   1.219599,
   3.056518,
   3.056518,
   2.255027,
   2.255027,
   4.112334,
   4.112334,
   3.742589,
   3.742589,
   5.05315,
   5.05315,
   4.614235,
   4.614235,
   5.917627,
   5.917627,
   7.763686,
   7.763686,
   7.957561,
   7.957561,
   9.063985,
   9.063985,
   8.309454,
   8.309454,
   8.873631,
   8.873631,
   8.893598,
   8.893598,
   9.027579,
   9.027579,
   7.73445,
   7.73445,
   10.80405,
   10.80405,
   10.14078,
   10.14078,
   13.46413,
   13.46413,
   12.49447,
   12.49447,
   13.8383,
   13.8383,
   14.26654,
   14.26654,
   18.03062,
   18.03062,
   22.13748,
   22.13748,
   23.63735,
   23.63735,
   23.13971,
   23.13971,
   27.64542,
   27.64542,
   23.36566,
   23.36566,
   23.19641,
   23.19641,
   22.8464,
   22.8464,
   19.90409,
   19.90409,
   20.82105,
   20.82105,
   21.39591,
   21.39591,
   17.83132,
   17.83132,
   18.27304,
   18.27304,
   14.83663,
   14.83663,
   13.11092,
   13.11092,
   15.33886,
   15.33886,
   10.98476,
   10.98476,
   14.47559,
   14.47559,
   30.12778,
   30.12778,
   48.58151,
   48.58151,
   62.88251,
   62.88251,
   73.07608,
   73.07608,
   78.71125,
   78.71125,
   80.16663,
   80.16663,
   82.15355,
   82.15355,
   62.1725,
   62.1725,
   53.98545,
   53.98545,
   27.50913,
   27.50913,
   12.64942,
   12.64942,
   66.89866,
   66.89866,
   192.0895,
   192.0895,
   73.8081,
   73.8081,
   4.876849,
   4.876849,
   0.3737255,
   0.3737255,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   2.029661e-12,
   1,
   1,
   1,
   1,
   2.029661e-12,
   2.029661e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(159,model_B0_M_Norm_fx2,model_B0_M_Norm_fy2);
   graph->SetName("model_B0_M_Norm[B0_M]_Comp[histpdf_WS_B0_M,histpdf_Ds_noB0_Bs_B0_M,histpdf_Ds_noB0_BD2st_B0_M,histpdf_Ds_B0_Dps1_B0_M,histpdf_Ds_B0_Ds_B0_M,histpdf_Ds_B0_Dsst0_B0_M,histpdf_Ds_B0_Dsst_B0_M]");
   graph->SetTitle("Projection of model_B0_M");

   ci = TColor::GetColor("#666666");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm2 = new TH1F("Graph_model_B0_M_NormoBB0_McB_CompoBhistpdf_WS_B0_McOhistpdf_Ds_noB0_Bs_B0_McOhistpdf_Ds_noB0_BD2st_B0_McOhistpdf_Ds_B0_Dps1_B0_McOhistpdf_Ds_B0_Ds_B0_McOhistpdf_Ds_B0_Dsst0_B0_McOhistpdf_Ds_B0_Dsst_B0_McB2","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm2->SetMinimum(0);
   Graph_model_B0_M_Norm2->SetMaximum(211.2985);
   Graph_model_B0_M_Norm2->SetDirectory(0);
   Graph_model_B0_M_Norm2->SetStats(0);
   Graph_model_B0_M_Norm2->SetLineWidth(2);
   Graph_model_B0_M_Norm2->SetMarkerStyle(20);
   Graph_model_B0_M_Norm2->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm2->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm2->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm2->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm2->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm2->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm2->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm2->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm2->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm2->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm2->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm2->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm2->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm2->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm2->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm2->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm2->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm2);
   
   graph->Draw("f");
   
   Double_t model_B0_M_Norm_fx3[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy3[159] = {
   0,
   0,
   0,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   0.07366795,
   0.07366795,
   0.2578378,
   0.2578378,
   1.031351,
   1.031351,
   1.219599,
   1.219599,
   3.056518,
   3.056518,
   2.255027,
   2.255027,
   4.112334,
   4.112334,
   3.742589,
   3.742589,
   5.05315,
   5.05315,
   4.614235,
   4.614235,
   5.917627,
   5.917627,
   7.763686,
   7.763686,
   7.957561,
   7.957561,
   9.063985,
   9.063985,
   8.309454,
   8.309454,
   8.873631,
   8.873631,
   8.893598,
   8.893598,
   9.027579,
   9.027579,
   7.73445,
   7.73445,
   10.80405,
   10.80405,
   10.14078,
   10.14078,
   13.02189,
   13.02189,
   12.49447,
   12.49447,
   13.8383,
   13.8383,
   13.97618,
   13.97618,
   18.03062,
   18.03062,
   21.3218,
   21.3218,
   23.63735,
   23.63735,
   22.58903,
   22.58903,
   27.64542,
   27.64542,
   23.36566,
   23.36566,
   23.19641,
   23.19641,
   22.8464,
   22.8464,
   19.57649,
   19.57649,
   20.82105,
   20.82105,
   21.39591,
   21.39591,
   17.83132,
   17.83132,
   17.81437,
   17.81437,
   14.02902,
   14.02902,
   12.60387,
   12.60387,
   15.33886,
   15.33886,
   10.98476,
   10.98476,
   10.4879,
   10.4879,
   7.782902,
   7.782902,
   5.687556,
   5.687556,
   2.880366,
   2.880366,
   1.784527,
   1.784527,
   0.5565871,
   0.5565871,
   0.5637568,
   0.5637568,
   0.7604822,
   0.7604822,
   0.3867567,
   0.3867567,
   1.134208,
   1.134208,
   0.8894011,
   0.8894011,
   7.997928,
   7.997928,
   66.39658,
   66.39658,
   192.0895,
   192.0895,
   73.8081,
   73.8081,
   4.876849,
   4.876849,
   0.3737255,
   0.3737255,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1.689919e-12,
   1,
   1,
   1,
   1,
   1.689919e-12,
   1.689919e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(159,model_B0_M_Norm_fx3,model_B0_M_Norm_fy3);
   graph->SetName("model_B0_M_Norm[B0_M]_Comp[histpdf_WS_B0_M,histpdf_Ds_noB0_Bs_B0_M,histpdf_Ds_noB0_BD2st_B0_M,histpdf_Ds_B0_Dps1_B0_M,histpdf_Ds_B0_Ds_B0_M]");
   graph->SetTitle("Projection of model_B0_M");

   ci = TColor::GetColor("#999999");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999999");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm3 = new TH1F("Graph_model_B0_M_NormoBB0_McB_CompoBhistpdf_WS_B0_McOhistpdf_Ds_noB0_Bs_B0_McOhistpdf_Ds_noB0_BD2st_B0_McOhistpdf_Ds_B0_Dps1_B0_McOhistpdf_Ds_B0_Ds_B0_McB3","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm3->SetMinimum(0);
   Graph_model_B0_M_Norm3->SetMaximum(211.2985);
   Graph_model_B0_M_Norm3->SetDirectory(0);
   Graph_model_B0_M_Norm3->SetStats(0);
   Graph_model_B0_M_Norm3->SetLineWidth(2);
   Graph_model_B0_M_Norm3->SetMarkerStyle(20);
   Graph_model_B0_M_Norm3->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm3->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm3->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm3->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm3->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm3->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm3->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm3->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm3->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm3->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm3->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm3->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm3->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm3->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm3->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm3->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm3->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm3);
   
   graph->Draw("f");
   
   Double_t model_B0_M_Norm_fx4[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy4[159] = {
   0,
   0,
   0,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   0.07366795,
   0.07366795,
   0.2578378,
   0.2578378,
   1.031351,
   1.031351,
   1.219599,
   1.219599,
   3.056518,
   3.056518,
   2.255027,
   2.255027,
   4.112334,
   4.112334,
   3.742589,
   3.742589,
   5.05315,
   5.05315,
   4.614235,
   4.614235,
   5.917627,
   5.917627,
   7.763686,
   7.763686,
   7.957561,
   7.957561,
   9.063985,
   9.063985,
   8.309454,
   8.309454,
   8.873631,
   8.873631,
   8.893598,
   8.893598,
   9.027579,
   9.027579,
   7.73445,
   7.73445,
   10.80405,
   10.80405,
   10.14078,
   10.14078,
   13.02189,
   13.02189,
   12.49447,
   12.49447,
   13.46457,
   13.46457,
   13.97618,
   13.97618,
   17.28317,
   17.28317,
   21.3218,
   21.3218,
   23.63735,
   23.63735,
   22.2153,
   22.2153,
   26.52425,
   26.52425,
   22.99193,
   22.99193,
   22.82268,
   22.82268,
   22.47267,
   22.47267,
   19.20277,
   19.20277,
   20.0736,
   20.0736,
   21.02218,
   21.02218,
   17.83132,
   17.83132,
   17.44065,
   17.44065,
   14.02902,
   14.02902,
   12.23014,
   12.23014,
   15.33886,
   15.33886,
   10.61104,
   10.61104,
   10.11417,
   10.11417,
   7.782902,
   7.782902,
   5.687556,
   5.687556,
   2.880366,
   2.880366,
   1.410801,
   1.410801,
   0.5565871,
   0.5565871,
   0.5637568,
   0.5637568,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.5156756,
   0.5156756,
   1.644595,
   1.644595,
   1.36834,
   1.36834,
   0.3683397,
   0.3683397,
   0.1841699,
   0.1841699,
   0.01841699,
   0.01841699,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1.316193e-12,
   1,
   1,
   1,
   1,
   1.316193e-12,
   1.316193e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(159,model_B0_M_Norm_fx4,model_B0_M_Norm_fy4);
   graph->SetName("model_B0_M_Norm[B0_M]_Comp[histpdf_WS_B0_M,histpdf_Ds_noB0_Bs_B0_M,histpdf_Ds_noB0_BD2st_B0_M,histpdf_Ds_B0_Dps1_B0_M]");
   graph->SetTitle("Projection of model_B0_M");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm4 = new TH1F("Graph_model_B0_M_NormoBB0_McB_CompoBhistpdf_WS_B0_McOhistpdf_Ds_noB0_Bs_B0_McOhistpdf_Ds_noB0_BD2st_B0_McOhistpdf_Ds_B0_Dps1_B0_McB4","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm4->SetMinimum(0);
   Graph_model_B0_M_Norm4->SetMaximum(29.17667);
   Graph_model_B0_M_Norm4->SetDirectory(0);
   Graph_model_B0_M_Norm4->SetStats(0);
   Graph_model_B0_M_Norm4->SetLineWidth(2);
   Graph_model_B0_M_Norm4->SetMarkerStyle(20);
   Graph_model_B0_M_Norm4->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm4->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm4->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm4->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm4->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm4->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm4->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm4->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm4->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm4->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm4->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm4->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm4->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm4->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm4->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm4->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm4->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm4);
   
   graph->Draw("f");
   
   Double_t model_B0_M_Norm_fx5[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy5[159] = {
   0,
   0,
   0,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   0.07366795,
   0.07366795,
   0.2578378,
   0.2578378,
   1.031351,
   1.031351,
   1.219599,
   1.219599,
   3.056518,
   3.056518,
   2.255027,
   2.255027,
   4.112334,
   4.112334,
   3.742589,
   3.742589,
   5.05315,
   5.05315,
   4.614235,
   4.614235,
   5.917627,
   5.917627,
   7.763686,
   7.763686,
   7.957561,
   7.957561,
   9.063985,
   9.063985,
   8.309454,
   8.309454,
   8.873631,
   8.873631,
   8.893598,
   8.893598,
   9.027579,
   9.027579,
   7.73445,
   7.73445,
   10.80405,
   10.80405,
   9.508391,
   9.508391,
   11.12473,
   11.12473,
   8.700151,
   8.700151,
   8.405479,
   8.405479,
   8.600896,
   8.600896,
   9.694531,
   9.694531,
   10.88742,
   10.88742,
   11.30581,
   11.30581,
   9.883764,
   9.883764,
   12.29555,
   12.29555,
   10.02801,
   10.02801,
   9.226372,
   9.226372,
   7.295398,
   7.295398,
   7.187423,
   7.187423,
   7.109678,
   7.109678,
   7.109678,
   7.109678,
   6.132172,
   6.132172,
   5.109113,
   5.109113,
   5.175611,
   5.175611,
   4.957699,
   4.957699,
   7.117832,
   7.117832,
   6.184331,
   6.184331,
   6.319854,
   6.319854,
   5.253356,
   5.253356,
   3.790396,
   3.790396,
   2.880366,
   2.880366,
   1.410801,
   1.410801,
   0.5565871,
   0.5565871,
   0.5637568,
   0.5637568,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.5156756,
   0.5156756,
   1.644595,
   1.644595,
   1.36834,
   1.36834,
   0.3683397,
   0.3683397,
   0.1841699,
   0.1841699,
   0.01841699,
   0.01841699,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1,
   1,
   1e-12,
   1e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(159,model_B0_M_Norm_fx5,model_B0_M_Norm_fy5);
   graph->SetName("model_B0_M_Norm[B0_M]_Comp[histpdf_WS_B0_M,histpdf_Ds_noB0_Bs_B0_M,histpdf_Ds_noB0_BD2st_B0_M]");
   graph->SetTitle("Projection of model_B0_M");

   ci = TColor::GetColor("#009999");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#009999");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm5 = new TH1F("Graph_model_B0_M_NormoBB0_McB_CompoBhistpdf_WS_B0_McOhistpdf_Ds_noB0_Bs_B0_McOhistpdf_Ds_noB0_BD2st_B0_McB5","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm5->SetMinimum(0);
   Graph_model_B0_M_Norm5->SetMaximum(13.52511);
   Graph_model_B0_M_Norm5->SetDirectory(0);
   Graph_model_B0_M_Norm5->SetStats(0);
   Graph_model_B0_M_Norm5->SetLineWidth(2);
   Graph_model_B0_M_Norm5->SetMarkerStyle(20);
   Graph_model_B0_M_Norm5->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm5->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm5->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm5->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm5->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm5->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm5->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm5->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm5->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm5->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm5->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm5->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm5->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm5->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm5->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm5->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm5->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm5);
   
   graph->Draw("f");
   
   Double_t model_B0_M_Norm_fx6[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy6[159] = {
   0,
   0,
   0,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   0.07366795,
   0.07366795,
   0.2578378,
   0.2578378,
   1.031351,
   1.031351,
   1.086602,
   1.086602,
   2.657529,
   2.657529,
   1.989035,
   1.989035,
   2.915367,
   2.915367,
   2.412625,
   2.412625,
   2.725714,
   2.725714,
   2.486293,
   2.486293,
   2.725714,
   2.725714,
   3.707297,
   3.707297,
   2.50471,
   2.50471,
   3.744131,
   3.744131,
   2.191621,
   2.191621,
   3.154787,
   3.154787,
   2.044286,
   2.044286,
   1.71278,
   1.71278,
   1.749614,
   1.749614,
   2.491776,
   2.491776,
   1.52861,
   1.52861,
   3.34444,
   3.34444,
   1.252355,
   1.252355,
   0.9576833,
   0.9576833,
   1.086602,
   1.086602,
   1.049768,
   1.049768,
   1.178687,
   1.178687,
   0.8655984,
   0.8655984,
   0.7735134,
   0.7735134,
   1.589344,
   1.589344,
   0.7182625,
   0.7182625,
   1.313089,
   1.313089,
   0.3130888,
   0.3130888,
   1.202587,
   1.202587,
   1.257838,
   1.257838,
   1.257838,
   1.257838,
   0.1473359,
   0.1473359,
   0.05525096,
   0.05525096,
   0.05525096,
   0.05525096,
   0.03683397,
   0.03683397,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1.018417,
   1.018417,
   0.1473359,
   0.1473359,
   0.4235907,
   0.4235907,
   0.4972586,
   0.4972586,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.3867567,
   0.5156756,
   0.5156756,
   1.644595,
   1.644595,
   1.36834,
   1.36834,
   0.3683397,
   0.3683397,
   0.1841699,
   0.1841699,
   0.01841699,
   0.01841699,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1,
   1,
   1e-12,
   1e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(159,model_B0_M_Norm_fx6,model_B0_M_Norm_fy6);
   graph->SetName("model_B0_M_Norm[B0_M]_Comp[histpdf_WS_B0_M,histpdf_Ds_noB0_Bs_B0_M]");
   graph->SetTitle("Projection of model_B0_M");

   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ccccff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm6 = new TH1F("Graph_model_B0_M_NormoBB0_McB_CompoBhistpdf_WS_B0_McOhistpdf_Ds_noB0_Bs_B0_McB6","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm6->SetMinimum(0);
   Graph_model_B0_M_Norm6->SetMaximum(4.118544);
   Graph_model_B0_M_Norm6->SetDirectory(0);
   Graph_model_B0_M_Norm6->SetStats(0);
   Graph_model_B0_M_Norm6->SetLineWidth(2);
   Graph_model_B0_M_Norm6->SetMarkerStyle(20);
   Graph_model_B0_M_Norm6->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm6->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm6->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm6->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm6->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm6->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm6->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm6->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm6->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm6->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm6->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm6->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm6->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm6->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm6->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm6->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm6->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm6);
   
   graph->Draw("f");
   
   Double_t model_B0_M_Norm_fx7[159] = {
   3783.203,
   3783.203,
   3795,
   3795,
   3818.75,
   3818.75,
   3842.5,
   3842.5,
   3866.25,
   3866.25,
   3890,
   3890,
   3913.75,
   3913.75,
   3937.5,
   3937.5,
   3961.25,
   3961.25,
   3985,
   3985,
   4008.75,
   4008.75,
   4032.5,
   4032.5,
   4056.25,
   4056.25,
   4080,
   4080,
   4103.75,
   4103.75,
   4127.5,
   4127.5,
   4151.25,
   4151.25,
   4175,
   4175,
   4198.75,
   4198.75,
   4222.5,
   4222.5,
   4246.25,
   4246.25,
   4270,
   4270,
   4293.75,
   4293.75,
   4317.5,
   4317.5,
   4341.25,
   4341.25,
   4365,
   4365,
   4388.75,
   4388.75,
   4412.5,
   4412.5,
   4436.25,
   4436.25,
   4460,
   4460,
   4483.75,
   4483.75,
   4507.5,
   4507.5,
   4531.25,
   4531.25,
   4555,
   4555,
   4578.75,
   4578.75,
   4602.5,
   4602.5,
   4626.25,
   4626.25,
   4650,
   4650,
   4673.75,
   4673.75,
   4697.5,
   4697.5,
   4721.25,
   4721.25,
   4745,
   4745,
   4768.75,
   4768.75,
   4792.5,
   4792.5,
   4816.25,
   4816.25,
   4840,
   4840,
   4863.75,
   4863.75,
   4887.5,
   4887.5,
   4911.25,
   4911.25,
   4935,
   4935,
   4958.75,
   4958.75,
   4982.5,
   4982.5,
   5006.25,
   5006.25,
   5030,
   5030,
   5053.75,
   5053.75,
   5077.5,
   5077.5,
   5101.25,
   5101.25,
   5125,
   5125,
   5148.75,
   5148.75,
   5172.5,
   5172.5,
   5196.25,
   5196.25,
   5220,
   5220,
   5243.75,
   5243.75,
   5267.5,
   5267.5,
   5291.25,
   5291.25,
   5315,
   5315,
   5338.75,
   5338.75,
   5362.5,
   5362.5,
   5386.25,
   5386.25,
   5410,
   5410,
   5433.75,
   5433.75,
   5457.5,
   5457.5,
   5481.25,
   5481.25,
   5505,
   5505,
   5528.75,
   5528.75,
   5552.5,
   5552.5,
   5576.25,
   5576.25,
   5600,
   5600,
   5600,
   5611.797,
   5611.797};
   Double_t model_B0_M_Norm_fy7[159] = {
   0,
   0,
   0,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   2,
   2,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1,
   1,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1,
   1,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1e-12,
   1,
   1,
   1,
   1,
   1e-12,
   1e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(159,model_B0_M_Norm_fx7,model_B0_M_Norm_fy7);
   graph->SetName("model_B0_M_Norm[B0_M]_Comp[histpdf_WS_B0_M]");
   graph->SetTitle("Projection of model_B0_M");

   //ci = TColor::GetColor("#ff9933");
   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   //ci = TColor::GetColor("#ff9933");
   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_B0_M_Norm7 = new TH1F("Graph_model_B0_M_NormoBB0_McB_CompoBhistpdf_WS_B0_McB7","Projection of model_B0_M",159,3600.343,5794.657);
   Graph_model_B0_M_Norm7->SetMinimum(0);
   Graph_model_B0_M_Norm7->SetMaximum(2.2);
   Graph_model_B0_M_Norm7->SetDirectory(0);
   Graph_model_B0_M_Norm7->SetStats(0);
   Graph_model_B0_M_Norm7->SetLineWidth(2);
   Graph_model_B0_M_Norm7->SetMarkerStyle(20);
   Graph_model_B0_M_Norm7->GetXaxis()->SetNdivisions(505);
   Graph_model_B0_M_Norm7->GetXaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm7->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm7->GetXaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm7->GetXaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm7->GetXaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm7->GetXaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm7->GetYaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm7->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_B0_M_Norm7->GetYaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm7->GetYaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm7->GetYaxis()->SetTitleOffset(0.95);
   Graph_model_B0_M_Norm7->GetYaxis()->SetTitleFont(132);
   Graph_model_B0_M_Norm7->GetZaxis()->SetLabelFont(132);
   Graph_model_B0_M_Norm7->GetZaxis()->SetLabelSize(0.06);
   Graph_model_B0_M_Norm7->GetZaxis()->SetTitleSize(0.072);
   Graph_model_B0_M_Norm7->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_B0_M_Norm7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_B0_M_Norm7);
   
   graph->Draw("f");
   
   Double_t h_dataB0_M_fx3002[76] = {
   3806.875,
   3830.625,
   3854.375,
   3878.125,
   3901.875,
   3925.625,
   3949.375,
   3973.125,
   3996.875,
   4020.625,
   4044.375,
   4068.125,
   4091.875,
   4115.625,
   4139.375,
   4163.125,
   4186.875,
   4210.625,
   4234.375,
   4258.125,
   4281.875,
   4305.625,
   4329.375,
   4353.125,
   4376.875,
   4400.625,
   4424.375,
   4448.125,
   4471.875,
   4495.625,
   4519.375,
   4543.125,
   4566.875,
   4590.625,
   4614.375,
   4638.125,
   4661.875,
   4685.625,
   4709.375,
   4733.125,
   4756.875,
   4780.625,
   4804.375,
   4828.125,
   4851.875,
   4875.625,
   4899.375,
   4923.125,
   4946.875,
   4970.625,
   4994.375,
   5018.125,
   5041.875,
   5065.625,
   5089.375,
   5113.125,
   5136.875,
   5160.625,
   5184.375,
   5208.125,
   5231.875,
   5255.625,
   5279.375,
   5303.125,
   5326.875,
   5350.625,
   5374.375,
   5398.125,
   5421.875,
   5445.625,
   5469.375,
   5493.125,
   5516.875,
   5540.625,
   5564.375,
   5588.125};
   Double_t h_dataB0_M_fy3002[76] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   1,
   5,
   2,
   4,
   3,
   2,
   3,
   5,
   2,
   6,
   13,
   9,
   6,
   11,
   7,
   5,
   9,
   14,
   12,
   11,
   9,
   17,
   20,
   16,
   22,
   22,
   26,
   30,
   20,
   17,
   15,
   20,
   9,
   25,
   15,
   34,
   17,
   13,
   13,
   15,
   21,
   27,
   46,
   65,
   99,
   83,
   73,
   83,
   51,
   39,
   28,
   15,
   82,
   181,
   59,
   11,
   3,
   0,
   2,
   0,
   0,
   3,
   1,
   0,
   0,
   0,
   0};
   Double_t h_dataB0_M_felx3002[76] = {
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875};
   Double_t h_dataB0_M_fely3002[76] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.8272462,
   2.159691,
   1.291815,
   1.914339,
   1.632705,
   1.291815,
   1.632705,
   2.159691,
   1.291815,
   2.379931,
   3.558662,
   2.943461,
   2.379931,
   3.265579,
   2.58147,
   2.159691,
   2.943461,
   3.6965,
   3.415266,
   3.265579,
   2.943461,
   4.082184,
   4.434448,
   3.957801,
   4.654502,
   4.654502,
   5.066015,
   5.446522,
   4.434448,
   4.082184,
   3.82938,
   4.434448,
   2.943461,
   4.966335,
   3.82938,
   5.802128,
   4.082184,
   3.558662,
   3.558662,
   3.82938,
   4.545807,
   5.163771,
   6.757581,
   8.041463,
   9.933044,
   9.092044,
   8.524388,
   9.092044,
   7.117933,
   6.218102,
   5.259711,
   3.82938,
   9.036884,
   12.96291,
   7.659312,
   3.265579,
   1.632705,
   0,
   1.291815,
   0,
   0,
   1.632705,
   0.8272462,
   0,
   0,
   0,
   0};
   Double_t h_dataB0_M_fehx3002[76] = {
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875,
   11.875};
   Double_t h_dataB0_M_fehy3002[76] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   2.299527,
   3.382473,
   2.63786,
   3.162753,
   2.918186,
   2.63786,
   2.918186,
   3.382473,
   2.63786,
   3.583642,
   4.697573,
   4.110204,
   3.583642,
   4.416521,
   3.770281,
   3.382473,
   4.110204,
   4.830381,
   4.559819,
   4.416521,
   4.110204,
   5.203719,
   5.546519,
   5.083066,
   5.761366,
   5.761366,
   6.164324,
   6.538046,
   5.546519,
   5.203719,
   4.958738,
   5.546519,
   4.110204,
   6.066589,
   4.958738,
   6.888101,
   5.203719,
   4.697573,
   4.697573,
   4.958738,
   5.655182,
   6.260244,
   7.831489,
   9.103628,
   10.9834,
   10.14705,
   9.583044,
   10.14705,
   8.188122,
   7.298372,
   6.354446,
   4.958738,
   10.09222,
   13.96291,
   8.724565,
   4.416521,
   2.918186,
   1.147874,
   2.63786,
   1.147874,
   1.147874,
   2.918186,
   2.299527,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(76,h_dataB0_M_fx3002,h_dataB0_M_fy3002,h_dataB0_M_felx3002,h_dataB0_M_fehx3002,h_dataB0_M_fely3002,h_dataB0_M_fehy3002);
   grae->SetName("h_dataB0_M");
   grae->SetTitle("Histogram of dataB0_M_plot__B0_M");
   grae->SetFillColor(1);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_dataB0_M3002 = new TH1F("Graph_h_dataB0_M3002","Histogram of dataB0_M_plot__B0_M",100,3614.5,5780.5);
   Graph_h_dataB0_M3002->SetMinimum(0);
   Graph_h_dataB0_M3002->SetMaximum(214.4592);
   Graph_h_dataB0_M3002->SetDirectory(0);
   Graph_h_dataB0_M3002->SetStats(0);
   Graph_h_dataB0_M3002->SetLineWidth(2);
   Graph_h_dataB0_M3002->SetMarkerStyle(20);
   Graph_h_dataB0_M3002->GetXaxis()->SetNdivisions(505);
   Graph_h_dataB0_M3002->GetXaxis()->SetLabelFont(132);
   Graph_h_dataB0_M3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_dataB0_M3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_dataB0_M3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_dataB0_M3002->GetXaxis()->SetTitleOffset(0.95);
   Graph_h_dataB0_M3002->GetXaxis()->SetTitleFont(132);
   Graph_h_dataB0_M3002->GetYaxis()->SetLabelFont(132);
   Graph_h_dataB0_M3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_dataB0_M3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_dataB0_M3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_dataB0_M3002->GetYaxis()->SetTitleOffset(0.95);
   Graph_h_dataB0_M3002->GetYaxis()->SetTitleFont(132);
   Graph_h_dataB0_M3002->GetZaxis()->SetLabelFont(132);
   Graph_h_dataB0_M3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_dataB0_M3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_dataB0_M3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_dataB0_M3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_dataB0_M3002);
   
   grae->Draw("p");
   
   TH1D *frame_33563d0__2 = new TH1D("frame_33563d0__2","A RooPlot of \"M(D*^{-}#pi^{+}#pi^{-}#pi^{+})\"",100,3795,5600);
   frame_33563d0__2->SetBinContent(1,204.7111);
   frame_33563d0__2->SetMaximum(204.7111);
   frame_33563d0__2->SetEntries(1);
   frame_33563d0__2->SetDirectory(0);
   frame_33563d0__2->SetStats(0);
   frame_33563d0__2->SetLineWidth(2);
   frame_33563d0__2->SetMarkerStyle(20);
   frame_33563d0__2->GetXaxis()->SetTitle("M(D*^{-}#pi^{+}#pi^{-}#pi^{+}) (MeV/c^{2})");
   frame_33563d0__2->GetXaxis()->SetNdivisions(505);
   frame_33563d0__2->GetXaxis()->SetLabelFont(132);
   frame_33563d0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_33563d0__2->GetXaxis()->SetLabelSize(0.06);
   frame_33563d0__2->GetXaxis()->SetTitleSize(0.072);
   frame_33563d0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_33563d0__2->GetXaxis()->SetTitleFont(132);
   frame_33563d0__2->GetYaxis()->SetTitle("Events / ( 23.75 MeV/c^{2} )");
   frame_33563d0__2->GetYaxis()->SetLabelFont(132);
   frame_33563d0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_33563d0__2->GetYaxis()->SetLabelSize(0.06);
   frame_33563d0__2->GetYaxis()->SetTitleSize(0.072);
   frame_33563d0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_33563d0__2->GetYaxis()->SetTitleFont(132);
   frame_33563d0__2->GetZaxis()->SetLabelFont(132);
   frame_33563d0__2->GetZaxis()->SetLabelSize(0.06);
   frame_33563d0__2->GetZaxis()->SetTitleSize(0.072);
   frame_33563d0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_33563d0__2->GetZaxis()->SetTitleFont(132);
   frame_33563d0__2->Draw("AXISSAME");
   
   //TLegend *leg = new TLegend(0.2,0.4,0.55,0.9,NULL,"brNDC");
   TLegend *leg = new TLegend(0.2,0.3,0.50,0.90,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   //TLegendEntry *entry=leg->AddEntry("hB0_M","LHCb data","P");
   TLegendEntry *entry=leg->AddEntry("hB0_M","Data","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hB0_M_model","Total model","L");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //entry=leg->AddEntry("hB0_M_Ds","B#lower[-0.7]{#scale[0.5]{0}} #rightarrow D#scale[0.9]{*}D#lower[0.2]{#scale[0.5]{ s}}","F");
   entry=leg->AddEntry("hB0_M_Ds","#it{B}#lower[-0.7]{#scale[0.5]{0}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}}^{+}","F");

   ci = TColor::GetColor("#999999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#999999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   //entry=leg->AddEntry("hB0_M_Dsst","B#lower[-0.7]{#scale[0.5]{0}} #rightarrow D#scale[0.9]{*}D#lower[0.2]{#scale[0.5]{ s}}#scale[0.9]{*}","F");
   entry=leg->AddEntry("hB0_M_Dsst","#it{B}#lower[-0.7]{#scale[0.5]{0}} #rightarrow  #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}}#lower[-0.4]{#scale[0.7]{*}}#lower[-0.9]{#scale[0.7]{+}}","F");

   ci = TColor::GetColor("#666666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   // Dsst0
   
   //entry=leg->AddEntry("hB0_M_Dsst0","#it{B_{s}}#kern[-0.9]{#lower[-0.7]{#scale[0.5]{0}}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s0}}^{*}(2317)^{+}","F");
   entry=leg->AddEntry("hB0_M_Dsst0","#it{B}#lower[-0.7]{#scale[0.5]{0}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}0}#lower[-0.4]{#scale[0.7]{*}}#lower[-0.9]{#scale[0.7]{+}}(2317)","F");
   entry->SetFillColor(kOrange-9);
   entry->SetFillStyle(1001);
   ci = TColor::GetColor("#999900");
   entry->SetLineColor(kOrange-9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
  
   //entry=leg->AddEntry("hB0_M_Dps1","B#lower[-0.7]{#scale[0.5]{0}} #rightarrow D#scale[0.9]{*}D#lower[0.2]{#scale[0.5]{ s1}}","F");
   //entry=leg->AddEntry("hB0_M_Dps1","#it{B}#lower[-0.7]{#scale[0.5]{0}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}1}#lower[-0.9]{#scale[0.7]{+}}(2460)","F");
   entry=leg->AddEntry("hB0_M_Dps1","#it{B}#lower[-0.7]{#scale[0.5]{0}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}1}^{+}(2460)","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   // BD2st
   //entry=leg->AddEntry("hB0_M_Ds_noB0_BD2st","B #rightarrow D#scale[0.9]{**}D#lower[0.2]{#scale[0.5]{ s}} X","F");
   //entry=leg->AddEntry("hB0_M_Ds_noB0_BD2st","#it{B^{0,+}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{**-,0}}#it{D}_{#it{s}}^{+} #it{X}","F");
   entry=leg->AddEntry("hB0_M_Ds_noB0_BD2st","#it{B}#lower[-0.7]{#scale[0.5]{0,+}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{**#font[122]{-},0}}#it{D}_{#it{s}}^{+} #it{X}","F");

   ci = TColor::GetColor("#009999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#009999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   //entry=leg->AddEntry("hB0_M_Ds_noB0_Bs","B#lower[-0.7]{#scale[0.5]{0}}#lower[0.3]{#scale[0.5]{s}} #rightarrow D#scale[0.9]{*}D#lower[0.2]{#scale[0.5]{ s}} X","F");
   entry=leg->AddEntry("hB0_M_Ds_noB0_Bs","#it{B_{s}}#kern[-0.9]{#lower[-0.7]{#scale[0.5]{0}}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}}^{+} #it{X}","F");

   ci = TColor::GetColor("#ccccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ccccff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   TPaveText *pt2 = new TPaveText(0.85,0.75,0.90,0.90,"BRNDC");
   pt2->SetBorderSize(0);
   pt2->SetFillColor(0);
   pt2->SetLineWidth(2);
   pt2->SetTextAlign(12);
   pt2->SetTextFont(134);
   pt2->SetTextSizePixels(30);
   TText *AText2 = pt2->AddText("(a)");
   //CB   pt2->Draw();

   //entry=leg->AddEntry("hB0_M","comb. bkg.","F");
   entry=leg->AddEntry("hB0_M","Comb. bkg.","F");
   //ci = TColor::GetColor("#ff9933");
   ci = TColor::GetColor("#999900");
   entry->SetFillColor(ci);
   //entry->SetFillColor(kYellow-2);
   entry->SetFillStyle(1001);
   //ci = TColor::GetColor("#ff9933");
   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   //entry->SetLineColor(kYellow-2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   leg->Draw();
   cv2_B0_M->Modified();
   cv2_B0_M->cd();
   cv2_B0_M->SetSelected(cv2_B0_M);
}


==> figs/Fig3.C <==
void Fig3()
{
//=========Macro generated from canvas: cv1/cv1
//=========  (Mon Aug 28 09:51:56 2017) by ROOT version6.08/06
   //TCanvas *cv1 = new TCanvas("cv1", "cv1",0,44,900,600);
   TCanvas *cv1 = new TCanvas("cv1", "cv1",0,44,450,300);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   cv1->Range(3483.025,-41.46047,5711.42,217.6675);
   cv1->SetFillColor(0);
   cv1->SetBorderMode(0);
   cv1->SetBorderSize(2);
   cv1->SetTickx(1);
   cv1->SetTicky(1);
   cv1->SetLeftMargin(0.14);
   cv1->SetRightMargin(0.05);
   cv1->SetTopMargin(0.05);
   cv1->SetBottomMargin(0.16);
   cv1->SetFrameLineWidth(2);
   cv1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: cv1_1
   //TPad *cv1_1 = new TPad("cv1_1", "cv1_1",0.01,0.51,0.49,0.99);
   TPad *cv1_1 = new TPad("cv1_1", "cv1_1",0.01,0.01,0.99,0.99);
   cv1_1->Draw();
   cv1_1->cd();
   cv1_1->Range(0,0,1,1);
   cv1_1->SetFillColor(0);
   cv1_1->SetBorderMode(0);
   cv1_1->SetBorderSize(2);
   cv1_1->SetFrameBorderMode(0);
  
// // ------------>Primitives in pad: cv1_1
//    TPad *cv1_1 = new TPad("cv1_1", "cv1_1",0,0,1,1);
   cv1_1->Draw();
   cv1_1->cd();
   cv1_1->Range(46.15384,-458.3711,1328.205,2597.436);
   cv1_1->SetFillColor(0);
   cv1_1->SetBorderMode(0);
   cv1_1->SetBorderSize(2);
   cv1_1->SetLeftMargin(0.12);
   cv1_1->SetBottomMargin(0.15);
   cv1_1->SetFrameBorderMode(0);
   cv1_1->SetFrameBorderMode(0);
   
   TH1D *frame_7fda1fd35a20__1 = new TH1D("frame_7fda1fd35a20__1","",100,200,1200);
   frame_7fda1fd35a20__1->SetBinContent(1,2291.856);
   frame_7fda1fd35a20__1->SetMaximum(2291.856);
   frame_7fda1fd35a20__1->SetEntries(1);
   frame_7fda1fd35a20__1->SetDirectory(0);
   frame_7fda1fd35a20__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   //frame_7fda1fd35a20__1->SetLineColor(ci);
   frame_7fda1fd35a20__1->SetLineColor(1);
   frame_7fda1fd35a20__1->SetLineWidth(2);
   frame_7fda1fd35a20__1->SetMarkerStyle(20);
   frame_7fda1fd35a20__1->GetXaxis()->SetTitle("min[#font[12]{m}(#it{#pi^{+}#pi^{-}})] [MeV/#font[12]{c}^{2}]");
   frame_7fda1fd35a20__1->GetXaxis()->SetLabelFont(132);
   frame_7fda1fd35a20__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1fd35a20__1->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1fd35a20__1->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1fd35a20__1->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1fd35a20__1->GetXaxis()->SetTitleFont(132);
   frame_7fda1fd35a20__1->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1fd35a20__1->GetYaxis()->SetNdivisions(505);
   frame_7fda1fd35a20__1->GetYaxis()->SetLabelFont(132);
   frame_7fda1fd35a20__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1fd35a20__1->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1fd35a20__1->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1fd35a20__1->GetYaxis()->SetTitleOffset(0.88);
   frame_7fda1fd35a20__1->GetYaxis()->SetTitleFont(132);
   frame_7fda1fd35a20__1->GetZaxis()->SetLabelFont(42);
   frame_7fda1fd35a20__1->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1fd35a20__1->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1fd35a20__1->GetZaxis()->SetTitleFont(42);
   frame_7fda1fd35a20__1->Draw("FUNC");
   
   Double_t h_data_minmpipi_fx3001[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_minmpipi_fy3001[40] = {
   0,
   3,
   897,
   1794,
   2136,
   1453,
   966,
   847,
   678,
   496,
   427,
   434,
   423,
   459,
   291,
   135,
   79,
   54,
   52,
   46,
   33,
   29,
   18,
   12,
   4,
   2,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_minmpipi_felx3001[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_minmpipi_fely3001[40] = {
   0,
   1.632705,
   29.45413,
   41.85859,
   45.71958,
   37.62152,
   30.58456,
   28.60756,
   25.54323,
   21.77667,
   20.17003,
   20.33867,
   20.07304,
   20.93012,
   16.56605,
   11.1297,
   8.869343,
   7.32564,
   7.187836,
   6.757581,
   5.715302,
   5.353932,
   4.202887,
   3.415266,
   1.914339,
   1.291815,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_minmpipi_fehx3001[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_minmpipi_fehy3001[40] = {
   1.147874,
   2.918186,
   30.45413,
   42.85859,
   46.71958,
   38.62152,
   31.58456,
   29.60756,
   26.54323,
   22.77667,
   21.17003,
   21.33867,
   21.07304,
   21.93012,
   17.56605,
   12.1297,
   9.925725,
   8.39385,
   8.257346,
   7.831489,
   6.802567,
   6.44702,
   5.321007,
   4.559819,
   3.162753,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,h_data_minmpipi_fx3001,h_data_minmpipi_fy3001,h_data_minmpipi_felx3001,h_data_minmpipi_fehx3001,h_data_minmpipi_fely3001,h_data_minmpipi_fehy3001);
   grae->SetName("h_data_minmpipi");
   grae->SetTitle("Histogram of data_minmpipi_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_minmpipi3001 = new TH1F("Graph_h_data_minmpipi3001","Histogram of data_minmpipi_plot__maxmpipi",100,40,1960);
   Graph_h_data_minmpipi3001->SetMinimum(0);
   Graph_h_data_minmpipi3001->SetMaximum(2400.992);
   Graph_h_data_minmpipi3001->SetDirectory(0);
   Graph_h_data_minmpipi3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_minmpipi3001->SetLineColor(ci);
   Graph_h_data_minmpipi3001->GetXaxis()->SetLabelFont(42);
   Graph_h_data_minmpipi3001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_minmpipi3001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_minmpipi3001->GetXaxis()->SetTitleFont(42);
   Graph_h_data_minmpipi3001->GetYaxis()->SetLabelFont(42);
   Graph_h_data_minmpipi3001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_minmpipi3001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_minmpipi3001->GetYaxis()->SetTitleFont(42);
   Graph_h_data_minmpipi3001->GetZaxis()->SetLabelFont(42);
   Graph_h_data_minmpipi3001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_minmpipi3001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_minmpipi3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_minmpipi3001);
   
   grae->Draw("zp");
   
   Double_t model_minmpipi_Norm_maxmpipi_fx1[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_fy1[57] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   905.245,
   905.245,
   1778.878,
   1778.878,
   2163.169,
   2163.169,
   1440.679,
   1440.679,
   996.0217,
   996.0217,
   924.376,
   924.376,
   625.1142,
   625.1142,
   508.7585,
   508.7585,
   395.1247,
   395.1247,
   402.2533,
   402.2533,
   405.4842,
   405.4842,
   444.334,
   444.334,
   324.966,
   324.966,
   199.6128,
   199.6128,
   93.46486,
   93.46486,
   47.52397,
   47.52397,
   47.68688,
   47.68688,
   16.14707,
   16.14707,
   37.18461,
   37.18461,
   5.601903e-12,
   5.601903e-12,
   4.832182,
   4.832182,
   7.14307,
   7.14307,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0};
   TGraph *graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_fx1,model_minmpipi_Norm_maxmpipi_fy1);
   graph->SetName("model_minmpipi_Norm_maxmpipi");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB1 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB1","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB1->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB1->SetMaximum(2379.486);
   Graph_model_minmpipi_NormoBmaxmpipicB1->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB1->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB1);
   
   graph->Draw("l");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_lamipatonza_fx2[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_lamipatonza_fy2[57] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   905.245,
   905.245,
   1778.878,
   1778.878,
   2163.169,
   2163.169,
   1440.679,
   1440.679,
   996.0217,
   996.0217,
   924.376,
   924.376,
   625.1142,
   625.1142,
   508.7585,
   508.7585,
   395.1247,
   395.1247,
   402.2533,
   402.2533,
   405.4842,
   405.4842,
   444.334,
   444.334,
   324.966,
   324.966,
   199.6128,
   199.6128,
   93.46486,
   93.46486,
   47.52397,
   47.52397,
   47.68688,
   47.68688,
   16.14707,
   16.14707,
   37.18461,
   37.18461,
   5.601903e-12,
   5.601903e-12,
   4.832182,
   4.832182,
   7.14307,
   7.14307,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_lamipatonza_fx2,model_minmpipi_Norm_maxmpipi_Comp_lamipatonza_fy2);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp_lamipatonza");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(9);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->SetMaximum(2379.486);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noDscOpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB2);
   
   graph->Draw("f");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fx3[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fy3[57] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   721.6221,
   721.6221,
   1392.304,
   1392.304,
   1747.602,
   1747.602,
   996.1185,
   996.1185,
   725.4195,
   725.4195,
   629.6129,
   629.6129,
   465.6521,
   465.6521,
   397.6184,
   397.6184,
   312.9776,
   312.9776,
   349.0993,
   349.0993,
   357.1623,
   357.1623,
   371.8513,
   371.8513,
   281.4764,
   281.4764,
   151.2909,
   151.2909,
   64.47177,
   64.47177,
   23.36306,
   23.36306,
   28.35815,
   28.35815,
   11.31488,
   11.31488,
   32.35243,
   32.35243,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   2.310888,
   2.310888,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fx3,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fy3);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas,pdf_minmpipi_eta,pdf_minmpipi_etap");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(5);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->SetMaximum(1922.362);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB3);
   
   graph->Draw("f");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fx4[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fy4[57] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   721.6221,
   721.6221,
   1392.304,
   1392.304,
   1747.602,
   1747.602,
   996.1185,
   996.1185,
   725.4195,
   725.4195,
   629.6129,
   629.6129,
   465.6521,
   465.6521,
   397.6184,
   397.6184,
   312.9776,
   312.9776,
   349.0993,
   349.0993,
   357.1623,
   357.1623,
   371.8513,
   371.8513,
   281.4764,
   281.4764,
   151.2909,
   151.2909,
   64.47177,
   64.47177,
   23.36306,
   23.36306,
   28.35815,
   28.35815,
   11.31488,
   11.31488,
   32.35243,
   32.35243,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   2.310888,
   2.310888,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fx4,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas_pdf_minmpipi_eta_pdf_minmpipi_etap_fy4);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_noetas,pdf_minmpipi_eta,pdf_minmpipi_etap");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(5);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->SetMaximum(1922.362);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_noetascOpdf_minmpipi_etacOpdf_minmpipi_etapcB4);
   
   graph->Draw("l");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fx5[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fy5[57] = {
   0,
   0,
   0,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   414.2736,
   414.2736,
   864.693,
   864.693,
   1058.763,
   1058.763,
   372.7876,
   372.7876,
   167.4232,
   167.4232,
   149.9044,
   149.9044,
   115.4237,
   115.4237,
   102.6003,
   102.6003,
   99.63864,
   99.63864,
   134.929,
   134.929,
   169.158,
   169.158,
   245.512,
   245.512,
   209.7834,
   209.7834,
   118.4701,
   118.4701,
   46.29774,
   46.29774,
   13.91158,
   13.91158,
   2.489006,
   2.489006,
   0.4148343,
   0.4148343,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fx5,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fy5);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta,pdf_minmpipi_etap");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->SetMaximum(1164.64);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB5);
   
   graph->Draw("f");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fx6[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fy6[57] = {
   0,
   0,
   0,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   414.2736,
   414.2736,
   864.693,
   864.693,
   1058.763,
   1058.763,
   372.7876,
   372.7876,
   167.4232,
   167.4232,
   149.9044,
   149.9044,
   115.4237,
   115.4237,
   102.6003,
   102.6003,
   99.63864,
   99.63864,
   134.929,
   134.929,
   169.158,
   169.158,
   245.512,
   245.512,
   209.7834,
   209.7834,
   118.4701,
   118.4701,
   46.29774,
   46.29774,
   13.91158,
   13.91158,
   2.489006,
   2.489006,
   0.4148343,
   0.4148343,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fx6,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta_pdf_minmpipi_etap_fy6);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_eta,pdf_minmpipi_etap");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(2);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->SetMaximum(1164.64);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etacOpdf_minmpipi_etapcB6);
   
   graph->Draw("l");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fx7[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fy7[57] = {
   0,
   0,
   0,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   279.5044,
   279.5044,
   455.4732,
   455.4732,
   450.2152,
   450.2152,
   197.1737,
   197.1737,
   125.8697,
   125.8697,
   117.2353,
   117.2353,
   107.4142,
   107.4142,
   101.5293,
   101.5293,
   99.28165,
   99.28165,
   134.929,
   134.929,
   169.158,
   169.158,
   243.5686,
   243.5686,
   209.7834,
   209.7834,
   118.4701,
   118.4701,
   46.29774,
   46.29774,
   12.48363,
   12.48363,
   2.489006,
   2.489006,
   0.4148343,
   0.4148343,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fx7,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fy7);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp[pdf_minmpipi_etap]");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(3);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->SetMaximum(501.0205);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB7);
   
   graph->Draw("f");
   
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fx8[57] = {
   180.3922,
   180.3922,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1200,
   1219.608,
   1219.608};
   Double_t model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fy8[57] = {
   0,
   0,
   0,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   279.5044,
   279.5044,
   455.4732,
   455.4732,
   450.2152,
   450.2152,
   197.1737,
   197.1737,
   125.8697,
   125.8697,
   117.2353,
   117.2353,
   107.4142,
   107.4142,
   101.5293,
   101.5293,
   99.28165,
   99.28165,
   134.929,
   134.929,
   169.158,
   169.158,
   243.5686,
   243.5686,
   209.7834,
   209.7834,
   118.4701,
   118.4701,
   46.29774,
   46.29774,
   12.48363,
   12.48363,
   2.489006,
   2.489006,
   0.4148343,
   0.4148343,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   0};
   graph = new TGraph(57,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fx8,model_minmpipi_Norm_maxmpipi_Comp_pdf_minmpipi_etap_fy8);
   graph->SetName("model_minmpipi_Norm_maxmpipi_Comp[pdf_minmpipi_etap]");
   graph->SetTitle("Projection of model_minmpipi");
   graph->SetFillColor(3);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8 = new TH1F("Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8","Projection of model_minmpipi",100,76.47059,1323.529);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->SetMinimum(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->SetMaximum(501.0205);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->SetDirectory(0);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->SetLineColor(ci);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetXaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetXaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetXaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetXaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetYaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetYaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetYaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetYaxis()->SetTitleFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetZaxis()->SetLabelFont(42);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetZaxis()->SetLabelSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetZaxis()->SetTitleSize(0.035);
   Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_minmpipi_NormoBmaxmpipicB_CompoBpdf_minmpipi_etapcB8);
   
   graph->Draw("l");
   
   Double_t h_data_minmpipi_fx3002[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_minmpipi_fy3002[40] = {
   0,
   3,
   897,
   1794,
   2136,
   1453,
   966,
   847,
   678,
   496,
   427,
   434,
   423,
   459,
   291,
   135,
   79,
   54,
   52,
   46,
   33,
   29,
   18,
   12,
   4,
   2,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_minmpipi_felx3002[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_minmpipi_fely3002[40] = {
   0,
   1.632705,
   29.45413,
   41.85859,
   45.71958,
   37.62152,
   30.58456,
   28.60756,
   25.54323,
   21.77667,
   20.17003,
   20.33867,
   20.07304,
   20.93012,
   16.56605,
   11.1297,
   8.869343,
   7.32564,
   7.187836,
   6.757581,
   5.715302,
   5.353932,
   4.202887,
   3.415266,
   1.914339,
   1.291815,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t h_data_minmpipi_fehx3002[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_minmpipi_fehy3002[40] = {
   1.147874,
   2.918186,
   30.45413,
   42.85859,
   46.71958,
   38.62152,
   31.58456,
   29.60756,
   26.54323,
   22.77667,
   21.17003,
   21.33867,
   21.07304,
   21.93012,
   17.56605,
   12.1297,
   9.925725,
   8.39385,
   8.257346,
   7.831489,
   6.802567,
   6.44702,
   5.321007,
   4.559819,
   3.162753,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(40,h_data_minmpipi_fx3002,h_data_minmpipi_fy3002,h_data_minmpipi_felx3002,h_data_minmpipi_fehx3002,h_data_minmpipi_fely3002,h_data_minmpipi_fehy3002);
   grae->SetName("h_data_minmpipi");
   grae->SetTitle("Histogram of data_minmpipi_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_minmpipi3002 = new TH1F("Graph_h_data_minmpipi3002","Histogram of data_minmpipi_plot__maxmpipi",100,40,1960);
   Graph_h_data_minmpipi3002->SetMinimum(0);
   Graph_h_data_minmpipi3002->SetMaximum(2400.992);
   Graph_h_data_minmpipi3002->SetDirectory(0);
   Graph_h_data_minmpipi3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_minmpipi3002->SetLineColor(ci);
   Graph_h_data_minmpipi3002->GetXaxis()->SetLabelFont(42);
   Graph_h_data_minmpipi3002->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_minmpipi3002->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_minmpipi3002->GetXaxis()->SetTitleFont(42);
   Graph_h_data_minmpipi3002->GetYaxis()->SetLabelFont(42);
   Graph_h_data_minmpipi3002->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_minmpipi3002->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_minmpipi3002->GetYaxis()->SetTitleFont(42);
   Graph_h_data_minmpipi3002->GetZaxis()->SetLabelFont(42);
   Graph_h_data_minmpipi3002->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_minmpipi3002->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_minmpipi3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_minmpipi3002);
   
   grae->Draw("zp");
   
   TH1D *frame_7fda1fd35a20__2 = new TH1D("frame_7fda1fd35a20__2","",100,200,1200);
   frame_7fda1fd35a20__2->SetBinContent(1,2291.856);
   frame_7fda1fd35a20__2->SetMaximum(2291.856);
   frame_7fda1fd35a20__2->SetEntries(1);
   frame_7fda1fd35a20__2->SetDirectory(0);
   frame_7fda1fd35a20__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1fd35a20__2->SetLineColor(ci);
   frame_7fda1fd35a20__2->SetLineWidth(2);
   frame_7fda1fd35a20__2->SetMarkerStyle(20);
   frame_7fda1fd35a20__2->GetXaxis()->SetTitle("min[#font[12]{m}(#it{#pi^{+}#pi^{-}})] [MeV/#font[12]{c}^{2}]");
   frame_7fda1fd35a20__2->GetXaxis()->SetLabelFont(132);
   frame_7fda1fd35a20__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1fd35a20__2->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1fd35a20__2->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1fd35a20__2->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1fd35a20__2->GetXaxis()->SetTitleFont(132);
   frame_7fda1fd35a20__2->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1fd35a20__2->GetYaxis()->SetNdivisions(505);
   frame_7fda1fd35a20__2->GetYaxis()->SetLabelFont(132);
   frame_7fda1fd35a20__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1fd35a20__2->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1fd35a20__2->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1fd35a20__2->GetYaxis()->SetTitleOffset(0.88);
   frame_7fda1fd35a20__2->GetYaxis()->SetTitleFont(132);
   frame_7fda1fd35a20__2->GetZaxis()->SetLabelFont(42);
   frame_7fda1fd35a20__2->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1fd35a20__2->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1fd35a20__2->GetZaxis()->SetTitleFont(42);
   frame_7fda1fd35a20__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.53,0.38,0.85,0.88,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_minmpipi_noDs","#scale[1.5]{data}","EPL");

   ci = TColor::GetColor("#000099");
   //entry->SetLineColor(ci);
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);



   entry=leg->AddEntry("h_minmpipi_noDs","#scale[1.5]{Non-#it{D_{s}^{+}} background}","F");
   entry->SetFillColor(9);
   entry->SetFillStyle(1001);
   ci = TColor::GetColor("#000099");
   //entry->SetLineColor(ci);
   entry->SetLineColor(9);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

entry=leg->AddEntry("h_minmpipi_noetas_rhop","#scale[1.5]{Other #it{D_{s}^{+}} decays}","F");
   entry->SetFillColor(5);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   //entry->SetLineColor(ci);
   entry->SetLineColor(5);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);


   entry=leg->AddEntry("h_minmpipi_eta","#scale[1.5]{#it{D_{s}^{+}} #rightarrow #it{#eta}#pi^{+}, #it{#eta#rho^{+}}}","F");
   entry->SetFillColor(2);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   //entry->SetLineColor(ci);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   entry=leg->AddEntry("h_minmpipi_etap","#scale[1.5]{#it{D_{s}^{+}} #rightarrow #it{#eta}'#pi^{+}, #it{#eta'#rho^{+}}}","F");
   entry->SetFillColor(3);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#000099");
   //entry->SetLineColor(ci);
   entry->SetLineColor(3);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);

   
   

   leg->Draw();
   TPaveText *pt_letter_a = new TPaveText(0.17,0.8,0.23,0.88,"BRNDC");
   pt_letter_a->SetBorderSize(0);
   pt_letter_a->SetFillColor(0);
   pt_letter_a->SetLineWidth(2);
   pt_letter_a->SetTextAlign(12);
   pt_letter_a->SetTextFont(132);
   pt_letter_a->SetTextSize(0.06);
   //TText *AText_letter_a = pt_letter_a->AddText("(a)");
   pt_letter_a->Draw();
   cv1_1->Modified();
   cv1_1->cd();
   cv1_1->Modified();
   cv1->cd();

/*
  
// ------------>Primitives in pad: cv1_2
   TPad *cv1_2 = new TPad("cv1_2", "cv1_2",0.51,0.51,0.99,0.99);
   cv1_2->Draw();
   cv1_2->cd();
   cv1_2->Range(0,0,1,1);
   cv1_2->SetFillColor(0);
   cv1_2->SetBorderMode(0);
   cv1_2->SetBorderSize(2);
   cv1_2->SetFrameBorderMode(0);
  
// // ------------>Primitives in pad: cv1_2
//    TPad *cv1_2 = new TPad("cv1_2", "cv1_2",0,0,1,1);
   cv1_2->Draw();
   cv1_2->cd();
   cv1_2->Range(-46.15385,-182.8059,2005.128,1035.9);
   cv1_2->SetFillColor(0);
   cv1_2->SetBorderMode(0);
   cv1_2->SetBorderSize(2);
   cv1_2->SetLeftMargin(0.12);
   cv1_2->SetBottomMargin(0.15);
   cv1_2->SetFrameBorderMode(0);
   cv1_2->SetFrameBorderMode(0);
   
   TH1D *frame_7fda1fbb1150__3 = new TH1D("frame_7fda1fbb1150__3","",100,200,1800);
   frame_7fda1fbb1150__3->SetBinContent(1,914.0295);
   frame_7fda1fbb1150__3->SetMaximum(914.0295);
   frame_7fda1fbb1150__3->SetEntries(1);
   frame_7fda1fbb1150__3->SetDirectory(0);
   frame_7fda1fbb1150__3->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1fbb1150__3->SetLineColor(ci);
   frame_7fda1fbb1150__3->SetLineWidth(2);
   frame_7fda1fbb1150__3->SetMarkerStyle(20);
   frame_7fda1fbb1150__3->GetXaxis()->SetTitle("max[#font[12]{m}(#it{#pi^{+}#pi^{-}})] [MeV/#font[12]{c}^{2}]");
   frame_7fda1fbb1150__3->GetXaxis()->SetLabelFont(132);
   frame_7fda1fbb1150__3->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1fbb1150__3->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1fbb1150__3->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1fbb1150__3->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1fbb1150__3->GetXaxis()->SetTitleFont(132);
   frame_7fda1fbb1150__3->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1fbb1150__3->GetYaxis()->SetNdivisions(505);
   frame_7fda1fbb1150__3->GetYaxis()->SetLabelFont(132);
   frame_7fda1fbb1150__3->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1fbb1150__3->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1fbb1150__3->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1fbb1150__3->GetYaxis()->SetTitleOffset(0.85);
   frame_7fda1fbb1150__3->GetYaxis()->SetTitleFont(132);
   frame_7fda1fbb1150__3->GetZaxis()->SetLabelFont(42);
   frame_7fda1fbb1150__3->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1fbb1150__3->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1fbb1150__3->GetZaxis()->SetTitleFont(42);
   frame_7fda1fbb1150__3->Draw("FUNC");
   
   Double_t h_data_maxmpipi_fx3003[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_maxmpipi_fy3003[40] = {
   0,
   0,
   9,
   111,
   312,
   443,
   567,
   697,
   823,
   841,
   457,
   459,
   571,
   643,
   459,
   406,
   349,
   397,
   456,
   467,
   405,
   455,
   405,
   343,
   349,
   288,
   227,
   228,
   201,
   120,
   83,
   74,
   50,
   34,
   20,
   15,
   4,
   0,
   0,
   0};
   Double_t h_data_maxmpipi_felx3003[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_maxmpipi_fely3003[40] = {
   0,
   0,
   2.943461,
   10.04751,
   17.1706,
   20.5535,
   23.31701,
   25.90549,
   28.19233,
   28.50431,
   20.8834,
   20.93012,
   23.40084,
   24.86237,
   20.93012,
   19.65564,
   18.18823,
   19.43113,
   20.86001,
   21.11597,
   19.63082,
   20.83659,
   19.63082,
   18.02701,
   18.18823,
   16.47793,
   14.57481,
   14.60794,
   13.68626,
   10.46586,
   9.092044,
   8.582844,
   7.047337,
   5.802128,
   4.434448,
   3.82938,
   1.914339,
   0,
   0,
   0};
   Double_t h_data_maxmpipi_fehx3003[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_maxmpipi_fehy3003[40] = {
   1.147874,
   1.147874,
   4.110204,
   11.04751,
   18.1706,
   21.5535,
   24.31701,
   26.90549,
   29.19233,
   29.50431,
   21.8834,
   21.93012,
   24.40084,
   25.86237,
   21.93012,
   20.65564,
   19.18823,
   20.43113,
   21.86001,
   22.11597,
   20.63082,
   21.83659,
   20.63082,
   19.02701,
   19.18823,
   17.47793,
   15.57481,
   15.60794,
   14.68626,
   11.46586,
   10.14705,
   9.641101,
   8.118225,
   6.888101,
   5.546519,
   4.958738,
   3.162753,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(40,h_data_maxmpipi_fx3003,h_data_maxmpipi_fy3003,h_data_maxmpipi_felx3003,h_data_maxmpipi_fehx3003,h_data_maxmpipi_fely3003,h_data_maxmpipi_fehy3003);
   grae->SetName("h_data_maxmpipi");
   grae->SetTitle("Histogram of data_maxmpipi_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_maxmpipi3003 = new TH1F("Graph_h_data_maxmpipi3003","Histogram of data_maxmpipi_plot__maxmpipi",100,40,1960);
   Graph_h_data_maxmpipi3003->SetMinimum(0);
   Graph_h_data_maxmpipi3003->SetMaximum(957.5547);
   Graph_h_data_maxmpipi3003->SetDirectory(0);
   Graph_h_data_maxmpipi3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_maxmpipi3003->SetLineColor(ci);
   Graph_h_data_maxmpipi3003->GetXaxis()->SetLabelFont(42);
   Graph_h_data_maxmpipi3003->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_maxmpipi3003->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_maxmpipi3003->GetXaxis()->SetTitleFont(42);
   Graph_h_data_maxmpipi3003->GetYaxis()->SetLabelFont(42);
   Graph_h_data_maxmpipi3003->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_maxmpipi3003->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_maxmpipi3003->GetYaxis()->SetTitleFont(42);
   Graph_h_data_maxmpipi3003->GetZaxis()->SetLabelFont(42);
   Graph_h_data_maxmpipi3003->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_maxmpipi3003->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_maxmpipi3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_maxmpipi3003);
   
   grae->Draw("zp");
   
   Double_t model_maxmpipi_Norm_maxmpipi_fx9[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_fy9[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   6.727188,
   6.727188,
   126.709,
   126.709,
   269.3311,
   269.3311,
   441.1299,
   441.1299,
   545.0964,
   545.0964,
   726.6756,
   726.6756,
   812.0097,
   812.0097,
   854.9392,
   854.9392,
   494.5999,
   494.5999,
   475.876,
   475.876,
   518.0723,
   518.0723,
   603.08,
   603.08,
   592.2005,
   592.2005,
   457.294,
   457.294,
   354.1693,
   354.1693,
   412.8181,
   412.8181,
   470.6549,
   470.6549,
   404.6659,
   404.6659,
   397.859,
   397.859,
   443.6175,
   443.6175,
   409.1316,
   409.1316,
   346.4874,
   346.4874,
   292.0528,
   292.0528,
   264.4499,
   264.4499,
   248.129,
   248.129,
   212.4806,
   212.4806,
   155.9075,
   155.9075,
   129.9727,
   129.9727,
   88.73969,
   88.73969,
   83.80257,
   83.80257,
   63.93819,
   63.93819,
   33.04735,
   33.04735,
   11.7537,
   11.7537,
   15.74938,
   15.74938,
   4.832182,
   4.832182,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_fx9,model_maxmpipi_Norm_maxmpipi_fy9);
   graph->SetName("model_maxmpipi_Norm_maxmpipi");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB9 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB9","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->SetMaximum(940.4332);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB9->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB9);
   
   graph->Draw("l");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noDs_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx10[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noDs_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy10[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   6.727188,
   6.727188,
   126.709,
   126.709,
   269.3311,
   269.3311,
   441.1299,
   441.1299,
   545.0964,
   545.0964,
   726.6756,
   726.6756,
   812.0097,
   812.0097,
   854.9392,
   854.9392,
   494.5999,
   494.5999,
   475.876,
   475.876,
   518.0723,
   518.0723,
   603.08,
   603.08,
   592.2005,
   592.2005,
   457.294,
   457.294,
   354.1693,
   354.1693,
   412.8181,
   412.8181,
   470.6549,
   470.6549,
   404.6659,
   404.6659,
   397.859,
   397.859,
   443.6175,
   443.6175,
   409.1316,
   409.1316,
   346.4874,
   346.4874,
   292.0528,
   292.0528,
   264.4499,
   264.4499,
   248.129,
   248.129,
   212.4806,
   212.4806,
   155.9075,
   155.9075,
   129.9727,
   129.9727,
   88.73969,
   88.73969,
   83.80257,
   83.80257,
   63.93819,
   63.93819,
   33.04735,
   33.04735,
   11.7537,
   11.7537,
   15.74938,
   15.74938,
   4.832182,
   4.832182,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noDs_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx10,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noDs_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy10);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_noDs,pdf_maxmpipi_noetas,pdf_maxmpipi_eta,pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(9);
   graph->SetLineColor(9);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->SetMaximum(940.4332);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noDscOpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB10);
   
   graph->Draw("f");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx11[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy11[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   6.727188,
   6.727188,
   92.88369,
   92.88369,
   235.5058,
   235.5058,
   320.3253,
   320.3253,
   400.131,
   400.131,
   509.2274,
   509.2274,
   589.7293,
   589.7293,
   656.8198,
   656.8198,
   378.6275,
   378.6275,
   388.8967,
   388.8967,
   416.5965,
   416.5965,
   462.9467,
   462.9467,
   432.7385,
   432.7385,
   346.1538,
   346.1538,
   286.5187,
   286.5187,
   340.3353,
   340.3353,
   349.8503,
   349.8503,
   337.0153,
   337.0153,
   344.705,
   344.705,
   380.7992,
   380.7992,
   322.1523,
   322.1523,
   283.669,
   283.669,
   258.2276,
   258.2276,
   201.6316,
   201.6316,
   165.9819,
   165.9819,
   144.8301,
   144.8301,
   112.4179,
   112.4179,
   100.9797,
   100.9797,
   64.57878,
   64.57878,
   59.64166,
   59.64166,
   39.77728,
   39.77728,
   23.38298,
   23.38298,
   6.921515,
   6.921515,
   1.252833,
   1.252833,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx11,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy11);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_noetas,pdf_maxmpipi_eta,pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(5);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->SetMaximum(722.5017);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB11);
   
   graph->Draw("f");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx12[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy12[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   6.727188,
   6.727188,
   92.88369,
   92.88369,
   235.5058,
   235.5058,
   320.3253,
   320.3253,
   400.131,
   400.131,
   509.2274,
   509.2274,
   589.7293,
   589.7293,
   656.8198,
   656.8198,
   378.6275,
   378.6275,
   388.8967,
   388.8967,
   416.5965,
   416.5965,
   462.9467,
   462.9467,
   432.7385,
   432.7385,
   346.1538,
   346.1538,
   286.5187,
   286.5187,
   340.3353,
   340.3353,
   349.8503,
   349.8503,
   337.0153,
   337.0153,
   344.705,
   344.705,
   380.7992,
   380.7992,
   322.1523,
   322.1523,
   283.669,
   283.669,
   258.2276,
   258.2276,
   201.6316,
   201.6316,
   165.9819,
   165.9819,
   144.8301,
   144.8301,
   112.4179,
   112.4179,
   100.9797,
   100.9797,
   64.57878,
   64.57878,
   59.64166,
   59.64166,
   39.77728,
   39.77728,
   23.38298,
   23.38298,
   6.921515,
   6.921515,
   1.252833,
   1.252833,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx12,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_noetas_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy12);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_noetas,pdf_maxmpipi_eta,pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(5);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->SetMaximum(722.5017);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_noetascOpdf_maxmpipi_etacOpdf_maxmpipi_etapcB12);
   
   graph->Draw("l");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx13[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy13[87] = {
   0,
   0,
   0,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   6.562701,
   6.562701,
   72.33251,
   72.33251,
   171.4297,
   171.4297,
   142.0771,
   142.0771,
   147.3554,
   147.3554,
   163.6814,
   163.6814,
   178.4902,
   178.4902,
   206.7551,
   206.7551,
   131.6847,
   131.6847,
   147.9926,
   147.9926,
   207.9158,
   207.9158,
   242.1015,
   242.1015,
   249.2663,
   249.2663,
   190.3843,
   190.3843,
   165.8534,
   165.8534,
   176.1473,
   176.1473,
   182.9061,
   182.9061,
   157.1194,
   157.1194,
   153.7136,
   153.7136,
   181.855,
   181.855,
   177.1909,
   177.1909,
   156.8225,
   156.8225,
   130.4684,
   130.4684,
   120.6831,
   120.6831,
   104.2056,
   104.2056,
   88.18398,
   88.18398,
   67.69902,
   67.69902,
   51.2586,
   51.2586,
   38.45673,
   38.45673,
   31.42088,
   31.42088,
   28.13129,
   28.13129,
   12.63285,
   12.63285,
   3.338136,
   3.338136,
   0.3569883,
   0.3569883,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx13,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy13);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_eta,pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->SetMaximum(274.193);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB13);
   
   graph->Draw("f");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx14[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy14[87] = {
   0,
   0,
   0,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   6.562701,
   6.562701,
   72.33251,
   72.33251,
   171.4297,
   171.4297,
   142.0771,
   142.0771,
   147.3554,
   147.3554,
   163.6814,
   163.6814,
   178.4902,
   178.4902,
   206.7551,
   206.7551,
   131.6847,
   131.6847,
   147.9926,
   147.9926,
   207.9158,
   207.9158,
   242.1015,
   242.1015,
   249.2663,
   249.2663,
   190.3843,
   190.3843,
   165.8534,
   165.8534,
   176.1473,
   176.1473,
   182.9061,
   182.9061,
   157.1194,
   157.1194,
   153.7136,
   153.7136,
   181.855,
   181.855,
   177.1909,
   177.1909,
   156.8225,
   156.8225,
   130.4684,
   130.4684,
   120.6831,
   120.6831,
   104.2056,
   104.2056,
   88.18398,
   88.18398,
   67.69902,
   67.69902,
   51.2586,
   51.2586,
   38.45673,
   38.45673,
   31.42088,
   31.42088,
   28.13129,
   28.13129,
   12.63285,
   12.63285,
   3.338136,
   3.338136,
   0.3569883,
   0.3569883,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fx14,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_eta_pdf_maxmpipi_etap_fy14);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_eta,pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(2);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->SetMaximum(274.193);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etacOpdf_maxmpipi_etapcB14);
   
   graph->Draw("l");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fx15[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fy15[87] = {
   0,
   0,
   0,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   5.016612,
   5.016612,
   50.33028,
   50.33028,
   107.404,
   107.404,
   91.01334,
   91.01334,
   98.3934,
   98.3934,
   110.1539,
   110.1539,
   126.3905,
   126.3905,
   148.5893,
   148.5893,
   94.57338,
   94.57338,
   103.9025,
   103.9025,
   155.4968,
   155.4968,
   194.1248,
   194.1248,
   200.6561,
   200.6561,
   143.0034,
   143.0034,
   115.8555,
   115.8555,
   118.258,
   118.258,
   104.1634,
   104.1634,
   91.06217,
   91.06217,
   90.1553,
   90.1553,
   97.40048,
   97.40048,
   105.427,
   105.427,
   90.29017,
   90.29017,
   76.93827,
   76.93827,
   68.58345,
   68.58345,
   65.58334,
   65.58334,
   59.59243,
   59.59243,
   43.58736,
   43.58736,
   32.22267,
   32.22267,
   26.59822,
   26.59822,
   25.39232,
   25.39232,
   18.88984,
   18.88984,
   9.975553,
   9.975553,
   2.267171,
   2.267171,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fx15,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fy15);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(3);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->SetMaximum(220.7217);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB15);
   
   graph->Draw("f");
   
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fx16[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fy16[87] = {
   0,
   0,
   0,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   5.016612,
   5.016612,
   50.33028,
   50.33028,
   107.404,
   107.404,
   91.01334,
   91.01334,
   98.3934,
   98.3934,
   110.1539,
   110.1539,
   126.3905,
   126.3905,
   148.5893,
   148.5893,
   94.57338,
   94.57338,
   103.9025,
   103.9025,
   155.4968,
   155.4968,
   194.1248,
   194.1248,
   200.6561,
   200.6561,
   143.0034,
   143.0034,
   115.8555,
   115.8555,
   118.258,
   118.258,
   104.1634,
   104.1634,
   91.06217,
   91.06217,
   90.1553,
   90.1553,
   97.40048,
   97.40048,
   105.427,
   105.427,
   90.29017,
   90.29017,
   76.93827,
   76.93827,
   68.58345,
   68.58345,
   65.58334,
   65.58334,
   59.59243,
   59.59243,
   43.58736,
   43.58736,
   32.22267,
   32.22267,
   26.59822,
   26.59822,
   25.39232,
   25.39232,
   18.88984,
   18.88984,
   9.975553,
   9.975553,
   2.267171,
   2.267171,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fx16,model_maxmpipi_Norm_maxmpipi_Comp_pdf_maxmpipi_etap_fy16);
   graph->SetName("model_maxmpipi_Norm_maxmpipi_Comp[pdf_maxmpipi_etap]");
   graph->SetTitle("Projection of model_maxmpipi");
   graph->SetFillColor(3);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16 = new TH1F("Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16","Projection of model_maxmpipi",100,16.2963,1983.704);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->SetMinimum(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->SetMaximum(220.7217);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->SetDirectory(0);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->SetLineColor(ci);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetXaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetXaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetXaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetXaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetYaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetYaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetYaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetYaxis()->SetTitleFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetZaxis()->SetLabelFont(42);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetZaxis()->SetLabelSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetZaxis()->SetTitleSize(0.035);
   Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_maxmpipi_NormoBmaxmpipicB_CompoBpdf_maxmpipi_etapcB16);
   
   graph->Draw("f");
   
   Double_t h_data_maxmpipi_fx3004[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_maxmpipi_fy3004[40] = {
   0,
   0,
   9,
   111,
   312,
   443,
   567,
   697,
   823,
   841,
   457,
   459,
   571,
   643,
   459,
   406,
   349,
   397,
   456,
   467,
   405,
   455,
   405,
   343,
   349,
   288,
   227,
   228,
   201,
   120,
   83,
   74,
   50,
   34,
   20,
   15,
   4,
   0,
   0,
   0};
   Double_t h_data_maxmpipi_felx3004[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_maxmpipi_fely3004[40] = {
   0,
   0,
   2.943461,
   10.04751,
   17.1706,
   20.5535,
   23.31701,
   25.90549,
   28.19233,
   28.50431,
   20.8834,
   20.93012,
   23.40084,
   24.86237,
   20.93012,
   19.65564,
   18.18823,
   19.43113,
   20.86001,
   21.11597,
   19.63082,
   20.83659,
   19.63082,
   18.02701,
   18.18823,
   16.47793,
   14.57481,
   14.60794,
   13.68626,
   10.46586,
   9.092044,
   8.582844,
   7.047337,
   5.802128,
   4.434448,
   3.82938,
   1.914339,
   0,
   0,
   0};
   Double_t h_data_maxmpipi_fehx3004[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_maxmpipi_fehy3004[40] = {
   1.147874,
   1.147874,
   4.110204,
   11.04751,
   18.1706,
   21.5535,
   24.31701,
   26.90549,
   29.19233,
   29.50431,
   21.8834,
   21.93012,
   24.40084,
   25.86237,
   21.93012,
   20.65564,
   19.18823,
   20.43113,
   21.86001,
   22.11597,
   20.63082,
   21.83659,
   20.63082,
   19.02701,
   19.18823,
   17.47793,
   15.57481,
   15.60794,
   14.68626,
   11.46586,
   10.14705,
   9.641101,
   8.118225,
   6.888101,
   5.546519,
   4.958738,
   3.162753,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(40,h_data_maxmpipi_fx3004,h_data_maxmpipi_fy3004,h_data_maxmpipi_felx3004,h_data_maxmpipi_fehx3004,h_data_maxmpipi_fely3004,h_data_maxmpipi_fehy3004);
   grae->SetName("h_data_maxmpipi");
   grae->SetTitle("Histogram of data_maxmpipi_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_maxmpipi3004 = new TH1F("Graph_h_data_maxmpipi3004","Histogram of data_maxmpipi_plot__maxmpipi",100,40,1960);
   Graph_h_data_maxmpipi3004->SetMinimum(0);
   Graph_h_data_maxmpipi3004->SetMaximum(957.5547);
   Graph_h_data_maxmpipi3004->SetDirectory(0);
   Graph_h_data_maxmpipi3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_maxmpipi3004->SetLineColor(ci);
   Graph_h_data_maxmpipi3004->GetXaxis()->SetLabelFont(42);
   Graph_h_data_maxmpipi3004->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_maxmpipi3004->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_maxmpipi3004->GetXaxis()->SetTitleFont(42);
   Graph_h_data_maxmpipi3004->GetYaxis()->SetLabelFont(42);
   Graph_h_data_maxmpipi3004->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_maxmpipi3004->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_maxmpipi3004->GetYaxis()->SetTitleFont(42);
   Graph_h_data_maxmpipi3004->GetZaxis()->SetLabelFont(42);
   Graph_h_data_maxmpipi3004->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_maxmpipi3004->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_maxmpipi3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_maxmpipi3004);
   
   grae->Draw("zp");
   
   TH1D *frame_7fda1fbb1150__4 = new TH1D("frame_7fda1fbb1150__4","",100,200,1800);
   frame_7fda1fbb1150__4->SetBinContent(1,914.0295);
   frame_7fda1fbb1150__4->SetMaximum(914.0295);
   frame_7fda1fbb1150__4->SetEntries(1);
   frame_7fda1fbb1150__4->SetDirectory(0);
   frame_7fda1fbb1150__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1fbb1150__4->SetLineColor(ci);
   frame_7fda1fbb1150__4->SetLineWidth(2);
   frame_7fda1fbb1150__4->SetMarkerStyle(20);
   frame_7fda1fbb1150__4->GetXaxis()->SetTitle("max[#font[12]{m}(#it{#pi^{+}#pi^{-}})] [MeV/#font[12]{c}^{2}]");
   frame_7fda1fbb1150__4->GetXaxis()->SetLabelFont(132);
   frame_7fda1fbb1150__4->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1fbb1150__4->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1fbb1150__4->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1fbb1150__4->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1fbb1150__4->GetXaxis()->SetTitleFont(132);
   frame_7fda1fbb1150__4->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1fbb1150__4->GetYaxis()->SetNdivisions(505);
   frame_7fda1fbb1150__4->GetYaxis()->SetLabelFont(132);
   frame_7fda1fbb1150__4->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1fbb1150__4->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1fbb1150__4->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1fbb1150__4->GetYaxis()->SetTitleOffset(0.85);
   frame_7fda1fbb1150__4->GetYaxis()->SetTitleFont(132);
   frame_7fda1fbb1150__4->GetZaxis()->SetLabelFont(42);
   frame_7fda1fbb1150__4->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1fbb1150__4->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1fbb1150__4->GetZaxis()->SetTitleFont(42);
   frame_7fda1fbb1150__4->Draw("AXISSAME");
   
  
   //TPaveText *pt = new TPaveText(0.62,0.71,0.82,0.81,"BRNDC");
   //pt->SetBorderSize(0);
   //pt->SetFillColor(0);
   //pt->SetLineWidth(2);
   //pt->SetTextAlign(12);
   //pt->SetTextFont(134);
   //pt->SetTextSize(30);
  
  TPaveText* pt = new TPaveText(gStyle->GetPadLeftMargin() + 0.55,
                           0.85 - gStyle->GetPadTopMargin(),
                           gStyle->GetPadLeftMargin() + 0.75,
                           0.93 - gStyle->GetPadTopMargin(),
                           "BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   

   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   TPaveText *pt_letter_b = new TPaveText(0.17,0.8,0.23,0.88,"BRNDC");
   pt_letter_b->SetBorderSize(0);
   pt_letter_b->SetFillColor(0);
   pt_letter_b->SetLineWidth(2);
   pt_letter_b->SetTextAlign(12);
   pt_letter_b->SetTextFont(132);
   pt_letter_b->SetTextSize(0.06);
   TText *AText_letter_b = pt_letter_b->AddText("(b)");
   pt_letter_b->Draw();
   cv1_2->Modified();
   cv1_2->cd();
   cv1_2->Modified();
   cv1->cd();
  
// ------------>Primitives in pad: cv1_3
   TPad *cv1_3 = new TPad("cv1_3", "cv1_3",0.01,0.01,0.49,0.49);
   cv1_3->Draw();
   cv1_3->cd();
   cv1_3->Range(0,0,1,1);
   cv1_3->SetFillColor(0);
   cv1_3->SetBorderMode(0);
   cv1_3->SetBorderSize(2);
   cv1_3->SetFrameBorderMode(0);
  
// // ------------>Primitives in pad: cv1_3
//    TPad *cv1_3 = new TPad("cv1_3", "cv1_3",0,0,1,1);
   cv1_3->Draw();
   cv1_3->cd();
   cv1_3->Range(-46.15385,-147.0979,2005.128,833.5549);
   cv1_3->SetFillColor(0);
   cv1_3->SetBorderMode(0);
   cv1_3->SetBorderSize(2);
   cv1_3->SetLeftMargin(0.12);
   cv1_3->SetBottomMargin(0.15);
   cv1_3->SetFrameBorderMode(0);
   cv1_3->SetFrameBorderMode(0);
   
   TH1D *frame_7fda1f97fa90__5 = new TH1D("frame_7fda1f97fa90__5","",100,200,1800);
   frame_7fda1f97fa90__5->SetBinContent(1,735.4896);
   frame_7fda1f97fa90__5->SetMaximum(735.4896);
   frame_7fda1f97fa90__5->SetEntries(1);
   frame_7fda1f97fa90__5->SetDirectory(0);
   frame_7fda1f97fa90__5->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1f97fa90__5->SetLineColor(ci);
   frame_7fda1f97fa90__5->SetLineWidth(2);
   frame_7fda1f97fa90__5->SetMarkerStyle(20);
   frame_7fda1f97fa90__5->GetXaxis()->SetTitle("#font[12]{m}(#it{#pi^{+}#pi^{+}}) [MeV/#font[12]{c}^{2}]");
   frame_7fda1f97fa90__5->GetXaxis()->SetLabelFont(132);
   frame_7fda1f97fa90__5->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1f97fa90__5->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1f97fa90__5->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1f97fa90__5->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1f97fa90__5->GetXaxis()->SetTitleFont(132);
   frame_7fda1f97fa90__5->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1f97fa90__5->GetYaxis()->SetLabelFont(132);
   frame_7fda1f97fa90__5->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1f97fa90__5->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1f97fa90__5->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1f97fa90__5->GetYaxis()->SetTitleOffset(0.85);
   frame_7fda1f97fa90__5->GetYaxis()->SetTitleFont(132);
   frame_7fda1f97fa90__5->GetZaxis()->SetLabelFont(42);
   frame_7fda1f97fa90__5->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1f97fa90__5->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1f97fa90__5->GetZaxis()->SetTitleFont(42);
   frame_7fda1f97fa90__5->Draw("FUNC");
   
   Double_t h_data_m02_fx3005[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_m02_fy3005[40] = {
   0,
   0,
   299,
   528,
   607,
   597,
   674,
   671,
   665,
   605,
   579,
   591,
   510,
   560,
   556,
   522,
   453,
   411,
   416,
   368,
   323,
   285,
   274,
   215,
   216,
   178,
   151,
   129,
   101,
   83,
   66,
   55,
   39,
   23,
   16,
   2,
   0,
   0,
   0,
   0};
   Double_t h_data_m02_felx3005[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m02_fely3005[40] = {
   0,
   0,
   16.79884,
   22.48369,
   24.14244,
   23.9387,
   25.46632,
   25.40849,
   25.29244,
   24.10183,
   23.56761,
   23.81563,
   22.08871,
   23.1696,
   23.08495,
   22.35279,
   20.78967,
   19.7793,
   19.90221,
   18.68984,
   17.47915,
   16.38935,
   16.0605,
   14.1714,
   14.20544,
   12.85103,
   11.79837,
   10.86882,
   9.562306,
   9.092044,
   8.103403,
   7.39358,
   6.218102,
   4.760717,
   3.957801,
   1.291815,
   0,
   0,
   0,
   0};
   Double_t h_data_m02_fehx3005[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m02_fehy3005[40] = {
   1.147874,
   1.147874,
   17.79884,
   23.48369,
   25.14244,
   24.9387,
   26.46632,
   26.40849,
   26.29244,
   25.10183,
   24.56761,
   24.81563,
   23.08871,
   24.1696,
   24.08495,
   23.35279,
   21.78967,
   20.7793,
   20.90221,
   19.68984,
   18.47915,
   17.38935,
   17.0605,
   15.1714,
   15.20544,
   13.85103,
   12.79837,
   11.86882,
   10.56231,
   10.14705,
   9.165094,
   8.461166,
   7.298372,
   5.865235,
   5.083066,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(40,h_data_m02_fx3005,h_data_m02_fy3005,h_data_m02_felx3005,h_data_m02_fehx3005,h_data_m02_fely3005,h_data_m02_fehy3005);
   grae->SetName("h_data_m02");
   grae->SetTitle("Histogram of data_m02_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_m023005 = new TH1F("Graph_h_data_m023005","Histogram of data_m02_plot__maxmpipi",100,40,1960);
   Graph_h_data_m023005->SetMinimum(0);
   Graph_h_data_m023005->SetMaximum(770.513);
   Graph_h_data_m023005->SetDirectory(0);
   Graph_h_data_m023005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_m023005->SetLineColor(ci);
   Graph_h_data_m023005->GetXaxis()->SetLabelFont(42);
   Graph_h_data_m023005->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_m023005->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_m023005->GetXaxis()->SetTitleFont(42);
   Graph_h_data_m023005->GetYaxis()->SetLabelFont(42);
   Graph_h_data_m023005->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_m023005->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_m023005->GetYaxis()->SetTitleFont(42);
   Graph_h_data_m023005->GetZaxis()->SetLabelFont(42);
   Graph_h_data_m023005->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_m023005->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_m023005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_m023005);
   
   grae->Draw("zp");
   
   Double_t model_m02_Norm_maxmpipi_fx17[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_fy17[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   0.1644872,
   0.1644872,
   238.7629,
   238.7629,
   468.7461,
   468.7461,
   553.0742,
   553.0742,
   607.6347,
   607.6347,
   603.5332,
   603.5332,
   693.1568,
   693.1568,
   623.9081,
   623.9081,
   581.7959,
   581.7959,
   620.8493,
   620.8493,
   633.7755,
   633.7755,
   521.9088,
   521.9088,
   531.6919,
   531.6919,
   536.2801,
   536.2801,
   526.6657,
   526.6657,
   524.7588,
   524.7588,
   462.8551,
   462.8551,
   381.9297,
   381.9297,
   353.0801,
   353.0801,
   317.5835,
   317.5835,
   314.82,
   314.82,
   299.4678,
   299.4678,
   259.0457,
   259.0457,
   214.5416,
   214.5416,
   192.5102,
   192.5102,
   178.5459,
   178.5459,
   123.7003,
   123.7003,
   105.3931,
   105.3931,
   98.67782,
   98.67782,
   74.15931,
   74.15931,
   56.22775,
   56.22775,
   36.3383,
   36.3383,
   23.76901,
   23.76901,
   7.027538,
   7.027538,
   1.620845,
   1.620845,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_fx17,model_m02_Norm_maxmpipi_fy17);
   graph->SetName("model_m02_Norm_maxmpipi");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB17 = new TH1F("Graph_model_m02_NormoBmaxmpipicB17","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB17->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB17->SetMaximum(762.4725);
   Graph_model_m02_NormoBmaxmpipicB17->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB17->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB17->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB17->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB17->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB17->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB17->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB17->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB17->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB17->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB17->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB17->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB17->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB17);
   
   graph->Draw("l");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_noDs_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fx18[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_noDs_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fy18[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   0.1644872,
   0.1644872,
   238.7629,
   238.7629,
   468.7461,
   468.7461,
   553.0742,
   553.0742,
   607.6347,
   607.6347,
   603.5332,
   603.5332,
   693.1568,
   693.1568,
   623.9081,
   623.9081,
   581.7959,
   581.7959,
   620.8493,
   620.8493,
   633.7755,
   633.7755,
   521.9088,
   521.9088,
   531.6919,
   531.6919,
   536.2801,
   536.2801,
   526.6657,
   526.6657,
   524.7588,
   524.7588,
   462.8551,
   462.8551,
   381.9297,
   381.9297,
   353.0801,
   353.0801,
   317.5835,
   317.5835,
   314.82,
   314.82,
   299.4678,
   299.4678,
   259.0457,
   259.0457,
   214.5416,
   214.5416,
   192.5102,
   192.5102,
   178.5459,
   178.5459,
   123.7003,
   123.7003,
   105.3931,
   105.3931,
   98.67782,
   98.67782,
   74.15931,
   74.15931,
   56.22775,
   56.22775,
   36.3383,
   36.3383,
   23.76901,
   23.76901,
   7.027538,
   7.027538,
   1.620845,
   1.620845,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_noDs_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fx18,model_m02_Norm_maxmpipi_Comp_pdf_m02_noDs_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fy18);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_noDs,pdf_m02_noetas,pdf_m02_eta,pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(9);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->SetMaximum(762.4725);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noDscOpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB18);
   
   graph->Draw("f");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fx19[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fy19[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   0.1644872,
   0.1644872,
   166.2802,
   166.2802,
   323.7807,
   323.7807,
   364.6191,
   364.6191,
   433.6761,
   433.6761,
   448.9034,
   448.9034,
   485.373,
   485.373,
   449.9496,
   449.9496,
   485.1523,
   485.1523,
   442.0585,
   442.0585,
   464.6491,
   464.6491,
   425.2652,
   425.2652,
   430.216,
   430.216,
   420.3078,
   420.3078,
   405.8611,
   405.8611,
   399.1221,
   399.1221,
   337.2184,
   337.2184,
   314.2791,
   314.2791,
   285.4296,
   285.4296,
   259.5973,
   259.5973,
   271.3304,
   271.3304,
   251.1459,
   251.1459,
   225.2204,
   225.2204,
   185.5485,
   185.5485,
   158.6849,
   158.6849,
   149.5528,
   149.5528,
   114.0359,
   114.0359,
   86.06433,
   86.06433,
   93.84564,
   93.84564,
   69.32713,
   69.32713,
   51.39556,
   51.39556,
   36.3383,
   36.3383,
   18.93683,
   18.93683,
   7.027538,
   7.027538,
   1.620845,
   1.620845,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fx19,model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fy19);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_noetas,pdf_m02_eta,pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(5);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->SetMaximum(533.9103);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB19);
   
   graph->Draw("f");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fx20[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fy20[87] = {
   0,
   0,
   0,
   5.601903e-12,
   5.601903e-12,
   0.1644872,
   0.1644872,
   166.2802,
   166.2802,
   323.7807,
   323.7807,
   364.6191,
   364.6191,
   433.6761,
   433.6761,
   448.9034,
   448.9034,
   485.373,
   485.373,
   449.9496,
   449.9496,
   485.1523,
   485.1523,
   442.0585,
   442.0585,
   464.6491,
   464.6491,
   425.2652,
   425.2652,
   430.216,
   430.216,
   420.3078,
   420.3078,
   405.8611,
   405.8611,
   399.1221,
   399.1221,
   337.2184,
   337.2184,
   314.2791,
   314.2791,
   285.4296,
   285.4296,
   259.5973,
   259.5973,
   271.3304,
   271.3304,
   251.1459,
   251.1459,
   225.2204,
   225.2204,
   185.5485,
   185.5485,
   158.6849,
   158.6849,
   149.5528,
   149.5528,
   114.0359,
   114.0359,
   86.06433,
   86.06433,
   93.84564,
   93.84564,
   69.32713,
   69.32713,
   51.39556,
   51.39556,
   36.3383,
   36.3383,
   18.93683,
   18.93683,
   7.027538,
   7.027538,
   1.620845,
   1.620845,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   5.601903e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fx20,model_m02_Norm_maxmpipi_Comp_pdf_m02_noetas_pdf_m02_eta_pdf_m02_etap_fy20);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_noetas,pdf_m02_eta,pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(5);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->SetMaximum(533.9103);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_noetascOpdf_m02_etacOpdf_m02_etapcB20);
   
   graph->Draw("l");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fx21[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fy21[87] = {
   0,
   0,
   0,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   81.9186,
   81.9186,
   149.9777,
   149.9777,
   167.9923,
   167.9923,
   166.2301,
   166.2301,
   184.3813,
   184.3813,
   185.9464,
   185.9464,
   165.0165,
   165.0165,
   176.7975,
   176.7975,
   188.2232,
   188.2232,
   196.4458,
   196.4458,
   189.7711,
   189.7711,
   200.4168,
   200.4168,
   206.1931,
   206.1931,
   199.4563,
   199.4563,
   188.0902,
   188.0902,
   179.0779,
   179.0779,
   163.4773,
   163.4773,
   155.9021,
   155.9021,
   143.944,
   143.944,
   146.7678,
   146.7678,
   125.7867,
   125.7867,
   126.0569,
   126.0569,
   105.9619,
   105.9619,
   102.2002,
   102.2002,
   89.5989,
   89.5989,
   67.43434,
   67.43434,
   57.63519,
   57.63519,
   51.45583,
   51.45583,
   42.14475,
   42.14475,
   32.58282,
   32.58282,
   25.58816,
   25.58816,
   15.35345,
   15.35345,
   7.027538,
   7.027538,
   1.620845,
   1.620845,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fx21,model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fy21);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_eta,pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(2);
   graph->SetLineColor(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->SetMaximum(226.8124);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB21);
   
   graph->Draw("f");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fx22[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fy22[87] = {
   0,
   0,
   0,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   81.9186,
   81.9186,
   149.9777,
   149.9777,
   167.9923,
   167.9923,
   166.2301,
   166.2301,
   184.3813,
   184.3813,
   185.9464,
   185.9464,
   165.0165,
   165.0165,
   176.7975,
   176.7975,
   188.2232,
   188.2232,
   196.4458,
   196.4458,
   189.7711,
   189.7711,
   200.4168,
   200.4168,
   206.1931,
   206.1931,
   199.4563,
   199.4563,
   188.0902,
   188.0902,
   179.0779,
   179.0779,
   163.4773,
   163.4773,
   155.9021,
   155.9021,
   143.944,
   143.944,
   146.7678,
   146.7678,
   125.7867,
   125.7867,
   126.0569,
   126.0569,
   105.9619,
   105.9619,
   102.2002,
   102.2002,
   89.5989,
   89.5989,
   67.43434,
   67.43434,
   57.63519,
   57.63519,
   51.45583,
   51.45583,
   42.14475,
   42.14475,
   32.58282,
   32.58282,
   25.58816,
   25.58816,
   15.35345,
   15.35345,
   7.027538,
   7.027538,
   1.620845,
   1.620845,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   3.481239e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fx22,model_m02_Norm_maxmpipi_Comp_pdf_m02_eta_pdf_m02_etap_fy22);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_eta,pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(2);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->SetMaximum(226.8124);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etacOpdf_m02_etapcB22);
   
   graph->Draw("l");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fx23[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fy23[87] = {
   0,
   0,
   0,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   62.96831,
   62.96831,
   117.0321,
   117.0321,
   126.9593,
   126.9593,
   125.8306,
   125.8306,
   136.9251,
   136.9251,
   143.8424,
   143.8424,
   123.5058,
   123.5058,
   135.9605,
   135.9605,
   140.8423,
   140.8423,
   142.164,
   142.164,
   136.0475,
   136.0475,
   132.9316,
   132.9316,
   140.254,
   140.254,
   132.8837,
   132.8837,
   127.9057,
   127.9057,
   106.7584,
   106.7584,
   97.42001,
   97.42001,
   91.67,
   91.67,
   81.01918,
   81.01918,
   79.28264,
   79.28264,
   73.68703,
   73.68703,
   64.63787,
   64.63787,
   59.7273,
   59.7273,
   54.81672,
   54.81672,
   47.01207,
   47.01207,
   40.50959,
   40.50959,
   31.42183,
   31.42183,
   29.04863,
   29.04863,
   26.59822,
   26.59822,
   23.53998,
   23.53998,
   19.04424,
   19.04424,
   12.69616,
   12.69616,
   5.441211,
   5.441211,
   0.9068685,
   0.9068685,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fx23,model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fy23);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(3);
   graph->SetLineColor(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->SetMaximum(158.2266);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB23);
   
   graph->Draw("f");
   
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fx24[87] = {
   180.2469,
   180.2469,
   200,
   200,
   240,
   240,
   280,
   280,
   320,
   320,
   360,
   360,
   400,
   400,
   440,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.753,
   1819.753};
   Double_t model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fy24[87] = {
   0,
   0,
   0,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   62.96831,
   62.96831,
   117.0321,
   117.0321,
   126.9593,
   126.9593,
   125.8306,
   125.8306,
   136.9251,
   136.9251,
   143.8424,
   143.8424,
   123.5058,
   123.5058,
   135.9605,
   135.9605,
   140.8423,
   140.8423,
   142.164,
   142.164,
   136.0475,
   136.0475,
   132.9316,
   132.9316,
   140.254,
   140.254,
   132.8837,
   132.8837,
   127.9057,
   127.9057,
   106.7584,
   106.7584,
   97.42001,
   97.42001,
   91.67,
   91.67,
   81.01918,
   81.01918,
   79.28264,
   79.28264,
   73.68703,
   73.68703,
   64.63787,
   64.63787,
   59.7273,
   59.7273,
   54.81672,
   54.81672,
   47.01207,
   47.01207,
   40.50959,
   40.50959,
   31.42183,
   31.42183,
   29.04863,
   29.04863,
   26.59822,
   26.59822,
   23.53998,
   23.53998,
   19.04424,
   19.04424,
   12.69616,
   12.69616,
   5.441211,
   5.441211,
   0.9068685,
   0.9068685,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   1.736537e-12,
   0,
   0,
   0,
   0};
   graph = new TGraph(87,model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fx24,model_m02_Norm_maxmpipi_Comp_pdf_m02_etap_fy24);
   graph->SetName("model_m02_Norm_maxmpipi_Comp[pdf_m02_etap]");
   graph->SetTitle("Projection of model_m02");
   graph->SetFillColor(3);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24 = new TH1F("Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24","Projection of model_m02",100,16.2963,1983.704);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->SetMinimum(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->SetMaximum(158.2266);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->SetDirectory(0);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->SetLineColor(ci);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetXaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetXaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetYaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetYaxis()->SetTitleFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetZaxis()->SetLabelFont(42);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m02_NormoBmaxmpipicB_CompoBpdf_m02_etapcB24);
   
   graph->Draw("l");
   
   Double_t h_data_m02_fx3006[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_m02_fy3006[40] = {
   0,
   0,
   299,
   528,
   607,
   597,
   674,
   671,
   665,
   605,
   579,
   591,
   510,
   560,
   556,
   522,
   453,
   411,
   416,
   368,
   323,
   285,
   274,
   215,
   216,
   178,
   151,
   129,
   101,
   83,
   66,
   55,
   39,
   23,
   16,
   2,
   0,
   0,
   0,
   0};
   Double_t h_data_m02_felx3006[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m02_fely3006[40] = {
   0,
   0,
   16.79884,
   22.48369,
   24.14244,
   23.9387,
   25.46632,
   25.40849,
   25.29244,
   24.10183,
   23.56761,
   23.81563,
   22.08871,
   23.1696,
   23.08495,
   22.35279,
   20.78967,
   19.7793,
   19.90221,
   18.68984,
   17.47915,
   16.38935,
   16.0605,
   14.1714,
   14.20544,
   12.85103,
   11.79837,
   10.86882,
   9.562306,
   9.092044,
   8.103403,
   7.39358,
   6.218102,
   4.760717,
   3.957801,
   1.291815,
   0,
   0,
   0,
   0};
   Double_t h_data_m02_fehx3006[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m02_fehy3006[40] = {
   1.147874,
   1.147874,
   17.79884,
   23.48369,
   25.14244,
   24.9387,
   26.46632,
   26.40849,
   26.29244,
   25.10183,
   24.56761,
   24.81563,
   23.08871,
   24.1696,
   24.08495,
   23.35279,
   21.78967,
   20.7793,
   20.90221,
   19.68984,
   18.47915,
   17.38935,
   17.0605,
   15.1714,
   15.20544,
   13.85103,
   12.79837,
   11.86882,
   10.56231,
   10.14705,
   9.165094,
   8.461166,
   7.298372,
   5.865235,
   5.083066,
   2.63786,
   1.147874,
   1.147874,
   1.147874,
   1.147874};
   grae = new TGraphAsymmErrors(40,h_data_m02_fx3006,h_data_m02_fy3006,h_data_m02_felx3006,h_data_m02_fehx3006,h_data_m02_fely3006,h_data_m02_fehy3006);
   grae->SetName("h_data_m02");
   grae->SetTitle("Histogram of data_m02_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_m023006 = new TH1F("Graph_h_data_m023006","Histogram of data_m02_plot__maxmpipi",100,40,1960);
   Graph_h_data_m023006->SetMinimum(0);
   Graph_h_data_m023006->SetMaximum(770.513);
   Graph_h_data_m023006->SetDirectory(0);
   Graph_h_data_m023006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_m023006->SetLineColor(ci);
   Graph_h_data_m023006->GetXaxis()->SetLabelFont(42);
   Graph_h_data_m023006->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_m023006->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_m023006->GetXaxis()->SetTitleFont(42);
   Graph_h_data_m023006->GetYaxis()->SetLabelFont(42);
   Graph_h_data_m023006->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_m023006->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_m023006->GetYaxis()->SetTitleFont(42);
   Graph_h_data_m023006->GetZaxis()->SetLabelFont(42);
   Graph_h_data_m023006->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_m023006->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_m023006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_m023006);
   
   grae->Draw("zp");
   
   TH1D *frame_7fda1f97fa90__6 = new TH1D("frame_7fda1f97fa90__6","",100,200,1800);
   frame_7fda1f97fa90__6->SetBinContent(1,735.4896);
   frame_7fda1f97fa90__6->SetMaximum(735.4896);
   frame_7fda1f97fa90__6->SetEntries(1);
   frame_7fda1f97fa90__6->SetDirectory(0);
   frame_7fda1f97fa90__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1f97fa90__6->SetLineColor(ci);
   frame_7fda1f97fa90__6->SetLineWidth(2);
   frame_7fda1f97fa90__6->SetMarkerStyle(20);
   frame_7fda1f97fa90__6->GetXaxis()->SetTitle("#font[12]{m}(#it{#pi^{+}#pi^{+}}) [MeV/#font[12]{c}^{2}]");
   frame_7fda1f97fa90__6->GetXaxis()->SetLabelFont(132);
   frame_7fda1f97fa90__6->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1f97fa90__6->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1f97fa90__6->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1f97fa90__6->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1f97fa90__6->GetXaxis()->SetTitleFont(132);
   frame_7fda1f97fa90__6->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1f97fa90__6->GetYaxis()->SetLabelFont(132);
   frame_7fda1f97fa90__6->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1f97fa90__6->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1f97fa90__6->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1f97fa90__6->GetYaxis()->SetTitleOffset(0.85);
   frame_7fda1f97fa90__6->GetYaxis()->SetTitleFont(132);
   frame_7fda1f97fa90__6->GetZaxis()->SetLabelFont(42);
   frame_7fda1f97fa90__6->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1f97fa90__6->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1f97fa90__6->GetZaxis()->SetTitleFont(42);
   frame_7fda1f97fa90__6->Draw("AXISSAME");
   TPaveText *pt_letter_c = new TPaveText(0.17,0.8,0.23,0.88,"BRNDC");
   pt_letter_c->SetBorderSize(0);
   pt_letter_c->SetFillColor(0);
   pt_letter_c->SetLineWidth(2);
   pt_letter_c->SetTextAlign(12);
   pt_letter_c->SetTextFont(132);
   pt_letter_c->SetTextSize(0.06);
   TText *AText_letter_c = pt_letter_c->AddText("(c)");
   pt_letter_c->Draw();
   cv1_3->Modified();
   cv1_3->cd();
   cv1_3->Modified();
   cv1->cd();
  
// ------------>Primitives in pad: cv1_4
   TPad *cv1_4 = new TPad("cv1_4", "cv1_4",0.51,0.01,0.99,0.49);
   cv1_4->Draw();
   cv1_4->cd();
   cv1_4->Range(0,0,1,1);
   cv1_4->SetFillColor(0);
   cv1_4->SetBorderMode(0);
   cv1_4->SetBorderSize(2);
   cv1_4->SetFrameBorderMode(0);
  
// // ------------>Primitives in pad: cv1_4
//    TPad *cv1_4 = new TPad("cv1_4", "cv1_4",0,0,1,1);
   cv1_4->Draw();
   cv1_4->cd();
   cv1_4->Range(242.3077,-102.2846,1973.077,579.6129);
   cv1_4->SetFillColor(0);
   cv1_4->SetBorderMode(0);
   cv1_4->SetBorderSize(2);
   cv1_4->SetLeftMargin(0.12);
   cv1_4->SetBottomMargin(0.15);
   cv1_4->SetFrameBorderMode(0);
   cv1_4->SetFrameBorderMode(0);
   
   TH1D *frame_7fda1fc705f0__7 = new TH1D("frame_7fda1fc705f0__7","",100,450,1800);
   frame_7fda1fc705f0__7->SetBinContent(1,511.4231);
   frame_7fda1fc705f0__7->SetMaximum(511.4231);
   frame_7fda1fc705f0__7->SetEntries(1);
   frame_7fda1fc705f0__7->SetDirectory(0);
   frame_7fda1fc705f0__7->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1fc705f0__7->SetLineColor(ci);
   frame_7fda1fc705f0__7->SetLineWidth(2);
   frame_7fda1fc705f0__7->SetMarkerStyle(20);
   frame_7fda1fc705f0__7->GetXaxis()->SetTitle("#font[12]{m}(#it{#pi^{+}#pi^{-}#pi^{+}}) [MeV/#font[12]{c}^{2}]");
   frame_7fda1fc705f0__7->GetXaxis()->SetLabelFont(132);
   frame_7fda1fc705f0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1fc705f0__7->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1fc705f0__7->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1fc705f0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1fc705f0__7->GetXaxis()->SetTitleFont(132);
   frame_7fda1fc705f0__7->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1fc705f0__7->GetYaxis()->SetLabelFont(132);
   frame_7fda1fc705f0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1fc705f0__7->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1fc705f0__7->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1fc705f0__7->GetYaxis()->SetTitleOffset(0.85);
   frame_7fda1fc705f0__7->GetYaxis()->SetTitleFont(132);
   frame_7fda1fc705f0__7->GetZaxis()->SetLabelFont(42);
   frame_7fda1fc705f0__7->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1fc705f0__7->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1fc705f0__7->GetZaxis()->SetTitleFont(42);
   frame_7fda1fc705f0__7->Draw("FUNC");
   
   Double_t h_data_m3pi_fx3007[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_m3pi_fy3007[40] = {
   0,
   0,
   0,
   0,
   0,
   0,
   5,
   35,
   111,
   173,
   238,
   279,
   319,
   367,
   392,
   353,
   388,
   450,
   403,
   393,
   412,
   407,
   381,
   370,
   372,
   390,
   464,
   465,
   407,
   431,
   378,
   399,
   402,
   316,
   392,
   396,
   392,
   426,
   332,
   330};
   Double_t h_data_m3pi_felx3007[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m3pi_fely3007[40] = {
   0,
   0,
   0,
   0,
   0,
   0,
   2.159691,
   5.887675,
   10.04751,
   12.66245,
   14.93535,
   16.21077,
   17.36757,
   18.66377,
   19.3053,
   18.29495,
   19.20406,
   20.7191,
   19.58109,
   19.33053,
   19.80394,
   19.68044,
   19.02562,
   18.74188,
   18.79378,
   19.25475,
   21.04646,
   21.06965,
   19.68044,
   20.26656,
   18.94865,
   19.48124,
   19.55617,
   17.28342,
   19.3053,
   19.40603,
   19.3053,
   20.14582,
   17.72773,
   17.67278};
   Double_t h_data_m3pi_fehx3007[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m3pi_fehy3007[40] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.382473,
   6.97241,
   11.04751,
   13.66245,
   15.93535,
   17.21077,
   18.36757,
   19.66377,
   20.3053,
   19.29495,
   20.20406,
   21.7191,
   20.58109,
   20.33053,
   20.80394,
   20.68044,
   20.02562,
   19.74188,
   19.79378,
   20.25475,
   22.04646,
   22.06965,
   20.68044,
   21.26656,
   19.94865,
   20.48124,
   20.55617,
   18.28342,
   20.3053,
   20.40603,
   20.3053,
   21.14582,
   18.72773,
   18.67278};
   grae = new TGraphAsymmErrors(40,h_data_m3pi_fx3007,h_data_m3pi_fy3007,h_data_m3pi_felx3007,h_data_m3pi_fehx3007,h_data_m3pi_fely3007,h_data_m3pi_fehy3007);
   grae->SetName("h_data_m3pi");
   grae->SetTitle("Histogram of data_m3pi_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_m3pi3007 = new TH1F("Graph_h_data_m3pi3007","Histogram of data_m3pi_plot__maxmpipi",100,40,1960);
   Graph_h_data_m3pi3007->SetMinimum(0);
   Graph_h_data_m3pi3007->SetMaximum(535.7766);
   Graph_h_data_m3pi3007->SetDirectory(0);
   Graph_h_data_m3pi3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_m3pi3007->SetLineColor(ci);
   Graph_h_data_m3pi3007->GetXaxis()->SetLabelFont(42);
   Graph_h_data_m3pi3007->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_m3pi3007->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_m3pi3007->GetXaxis()->SetTitleFont(42);
   Graph_h_data_m3pi3007->GetYaxis()->SetLabelFont(42);
   Graph_h_data_m3pi3007->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_m3pi3007->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_m3pi3007->GetYaxis()->SetTitleFont(42);
   Graph_h_data_m3pi3007->GetZaxis()->SetLabelFont(42);
   Graph_h_data_m3pi3007->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_m3pi3007->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_m3pi3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_m3pi3007);
   
   grae->Draw("zp");
   
   Double_t model_m3pi_Norm_maxmpipi_fx25[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_fy25[75] = {
   0,
   5.601903e-12,
   5.601903e-12,
   2.377787,
   2.377787,
   24.06535,
   24.06535,
   116.6258,
   116.6258,
   147.836,
   147.836,
   244.3734,
   244.3734,
   243.1909,
   243.1909,
   291.069,
   291.069,
   362.313,
   362.313,
   353.9194,
   353.9194,
   421.6868,
   421.6868,
   420.5653,
   420.5653,
   434.1215,
   434.1215,
   436.6516,
   436.6516,
   436.0944,
   436.0944,
   391.9462,
   391.9462,
   352.7333,
   352.7333,
   389.1127,
   389.1127,
   362.5588,
   362.5588,
   390.9794,
   390.9794,
   372.477,
   372.477,
   402.2043,
   402.2043,
   431.1064,
   431.1064,
   428.6601,
   428.6601,
   456.7438,
   456.7438,
   455.795,
   455.795,
   392.027,
   392.027,
   362.0572,
   362.0572,
   420.9543,
   420.9543,
   385.1209,
   385.1209,
   374.1781,
   374.1781,
   408.3242,
   408.3242,
   387.9439,
   387.9439,
   343.1684,
   343.1684,
   325.0189,
   325.0189,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_fx25,model_m3pi_Norm_maxmpipi_fy25);
   graph->SetName("model_m3pi_Norm_maxmpipi");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB25 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB25","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB25->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB25->SetMaximum(502.4182);
   Graph_model_m3pi_NormoBmaxmpipicB25->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB25->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB25->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB25);
   
   graph->Draw("l");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noDs_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fx26[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noDs_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fy26[75] = {
   0,
   5.601903e-12,
   5.601903e-12,
   2.377787,
   2.377787,
   24.06535,
   24.06535,
   116.6258,
   116.6258,
   147.836,
   147.836,
   244.3734,
   244.3734,
   243.1909,
   243.1909,
   291.069,
   291.069,
   362.313,
   362.313,
   353.9194,
   353.9194,
   421.6868,
   421.6868,
   420.5653,
   420.5653,
   434.1215,
   434.1215,
   436.6516,
   436.6516,
   436.0944,
   436.0944,
   391.9462,
   391.9462,
   352.7333,
   352.7333,
   389.1127,
   389.1127,
   362.5588,
   362.5588,
   390.9794,
   390.9794,
   372.477,
   372.477,
   402.2043,
   402.2043,
   431.1064,
   431.1064,
   428.6601,
   428.6601,
   456.7438,
   456.7438,
   455.795,
   455.795,
   392.027,
   392.027,
   362.0572,
   362.0572,
   420.9543,
   420.9543,
   385.1209,
   385.1209,
   374.1781,
   374.1781,
   408.3242,
   408.3242,
   387.9439,
   387.9439,
   343.1684,
   343.1684,
   325.0189,
   325.0189,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noDs_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fx26,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noDs_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fy26);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_noDs,pdf_m3pi_noetas,pdf_m3pi_eta,pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(9);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->SetMaximum(502.4182);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noDscOpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB26);
   
   graph->Draw("f");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fx27[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fy27[75] = {
   0,
   5.601903e-12,
   5.601903e-12,
   2.377787,
   2.377787,
   24.06535,
   24.06535,
   77.9683,
   77.9683,
   118.8429,
   118.8429,
   162.2263,
   162.2263,
   180.3726,
   180.3726,
   208.9219,
   208.9219,
   256.005,
   256.005,
   266.9401,
   266.9401,
   325.0432,
   325.0432,
   319.0895,
   319.0895,
   327.8135,
   327.8135,
   344.8401,
   344.8401,
   334.6186,
   334.6186,
   295.3026,
   295.3026,
   265.754,
   265.754,
   253.8116,
   253.8116,
   265.9151,
   265.9151,
   270.1748,
   270.1748,
   266.169,
   266.169,
   286.2319,
   286.2319,
   329.6305,
   329.6305,
   346.513,
   346.513,
   384.2611,
   384.2611,
   359.1513,
   359.1513,
   324.3764,
   324.3764,
   304.071,
   304.071,
   358.136,
   358.136,
   336.7991,
   336.7991,
   316.1919,
   316.1919,
   306.8484,
   306.8484,
   296.1325,
   296.1325,
   270.6857,
   270.6857,
   276.6971,
   276.6971,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fx27,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fy27);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_noetas,pdf_m3pi_eta,pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(5);
   graph->SetLineColor(6);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->SetMaximum(422.6872);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB27);
   
   graph->Draw("f");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fx28[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fy28[75] = {
   0,
   5.601903e-12,
   5.601903e-12,
   2.377787,
   2.377787,
   24.06535,
   24.06535,
   77.9683,
   77.9683,
   118.8429,
   118.8429,
   162.2263,
   162.2263,
   180.3726,
   180.3726,
   208.9219,
   208.9219,
   256.005,
   256.005,
   266.9401,
   266.9401,
   325.0432,
   325.0432,
   319.0895,
   319.0895,
   327.8135,
   327.8135,
   344.8401,
   344.8401,
   334.6186,
   334.6186,
   295.3026,
   295.3026,
   265.754,
   265.754,
   253.8116,
   253.8116,
   265.9151,
   265.9151,
   270.1748,
   270.1748,
   266.169,
   266.169,
   286.2319,
   286.2319,
   329.6305,
   329.6305,
   346.513,
   346.513,
   384.2611,
   384.2611,
   359.1513,
   359.1513,
   324.3764,
   324.3764,
   304.071,
   304.071,
   358.136,
   358.136,
   336.7991,
   336.7991,
   316.1919,
   316.1919,
   306.8484,
   306.8484,
   296.1325,
   296.1325,
   270.6857,
   270.6857,
   276.6971,
   276.6971,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fx28,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_noetas_pdf_m3pi_eta_pdf_m3pi_etap_fy28);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_noetas,pdf_m3pi_eta,pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(5);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->SetMaximum(422.6872);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_noetascOpdf_m3pi_etacOpdf_m3pi_etapcB28);
   
   graph->Draw("l");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fx29[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fy29[75] = {
   0,
   3.481239e-12,
   3.481239e-12,
   2.2133,
   2.2133,
   22.27366,
   22.27366,
   63.09644,
   63.09644,
   81.10851,
   81.10851,
   99.90921,
   99.90921,
   100.6267,
   100.6267,
   89.54906,
   89.54906,
   79.23036,
   79.23036,
   102.5969,
   102.5969,
   76.36316,
   76.36316,
   101.3497,
   101.3497,
   108.1926,
   108.1926,
   112.5917,
   112.5917,
   121.0197,
   121.0197,
   116.5738,
   116.5738,
   123.7988,
   123.7988,
   109.316,
   109.316,
   96.42837,
   96.42837,
   91.75177,
   91.75177,
   116.2255,
   116.2255,
   125.5911,
   125.5911,
   156.2473,
   156.2473,
   162.9553,
   162.9553,
   171.4062,
   171.4062,
   196.0708,
   196.0708,
   211.5327,
   211.5327,
   206.574,
   206.574,
   217.2861,
   217.2861,
   201.1037,
   201.1037,
   167.8588,
   167.8588,
   158.4385,
   158.4385,
   164.162,
   164.162,
   160.4972,
   160.4972,
   172.5345,
   172.5345,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fx29,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fy29);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_eta,pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->SetMaximum(239.0147);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB29);
   
   graph->Draw("f");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fx30[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fy30[75] = {
   0,
   3.481239e-12,
   3.481239e-12,
   2.2133,
   2.2133,
   22.27366,
   22.27366,
   63.09644,
   63.09644,
   81.10851,
   81.10851,
   99.90921,
   99.90921,
   100.6267,
   100.6267,
   89.54906,
   89.54906,
   79.23036,
   79.23036,
   102.5969,
   102.5969,
   76.36316,
   76.36316,
   101.3497,
   101.3497,
   108.1926,
   108.1926,
   112.5917,
   112.5917,
   121.0197,
   121.0197,
   116.5738,
   116.5738,
   123.7988,
   123.7988,
   109.316,
   109.316,
   96.42837,
   96.42837,
   91.75177,
   91.75177,
   116.2255,
   116.2255,
   125.5911,
   125.5911,
   156.2473,
   156.2473,
   162.9553,
   162.9553,
   171.4062,
   171.4062,
   196.0708,
   196.0708,
   211.5327,
   211.5327,
   206.574,
   206.574,
   217.2861,
   217.2861,
   201.1037,
   201.1037,
   167.8588,
   167.8588,
   158.4385,
   158.4385,
   164.162,
   164.162,
   160.4972,
   160.4972,
   172.5345,
   172.5345,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fx30,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_eta_pdf_m3pi_etap_fy30);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_eta,pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(2);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->SetMaximum(239.0147);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etacOpdf_m3pi_etapcB30);
   
   graph->Draw("l");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fx31[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fy31[75] = {
   0,
   1.736537e-12,
   1.736537e-12,
   1.697937,
   1.697937,
   17.27841,
   17.27841,
   45.57411,
   45.57411,
   57.04483,
   57.04483,
   70.1363,
   70.1363,
   54.44003,
   54.44003,
   56.48536,
   56.48536,
   48.97975,
   48.97975,
   64.37698,
   64.37698,
   48.29471,
   48.29471,
   67.64729,
   67.64729,
   80.59412,
   80.59412,
   93.59862,
   93.59862,
   108.6485,
   108.6485,
   98.05576,
   98.05576,
   106.4297,
   106.4297,
   94.20691,
   94.20691,
   75.5296,
   75.5296,
   70.26232,
   70.26232,
   76.73596,
   76.73596,
   77.8935,
   77.8935,
   97.41025,
   97.41025,
   88.30296,
   88.30296,
   83.50773,
   83.50773,
   97.98833,
   97.98833,
   107.1049,
   107.1049,
   120.0229,
   120.0229,
   132.9121,
   132.9121,
   130.3654,
   130.3654,
   118.2101,
   118.2101,
   110.5696,
   110.5696,
   115.2974,
   115.2974,
   118.3752,
   118.3752,
   137.3134,
   137.3134,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fx31,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fy31);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->SetMaximum(151.0447);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB31);
   
   graph->Draw("f");
   
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fx32[75] = {
   430.4348,
   430.4348,
   450,
   440,
   480,
   480,
   520,
   520,
   560,
   560,
   600,
   600,
   640,
   640,
   680,
   680,
   720,
   720,
   760,
   760,
   800,
   800,
   840,
   840,
   880,
   880,
   920,
   920,
   960,
   960,
   1000,
   1000,
   1040,
   1040,
   1080,
   1080,
   1120,
   1120,
   1160,
   1160,
   1200,
   1200,
   1240,
   1240,
   1280,
   1280,
   1320,
   1320,
   1360,
   1360,
   1400,
   1400,
   1440,
   1440,
   1480,
   1480,
   1520,
   1520,
   1560,
   1560,
   1600,
   1600,
   1640,
   1640,
   1680,
   1680,
   1720,
   1720,
   1760,
   1760,
   1800,
   1800,
   1800,
   1819.565,
   1819.565};
   Double_t model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fy32[75] = {
   0,
   1.736537e-12,
   1.736537e-12,
   1.697937,
   1.697937,
   17.27841,
   17.27841,
   45.57411,
   45.57411,
   57.04483,
   57.04483,
   70.1363,
   70.1363,
   54.44003,
   54.44003,
   56.48536,
   56.48536,
   48.97975,
   48.97975,
   64.37698,
   64.37698,
   48.29471,
   48.29471,
   67.64729,
   67.64729,
   80.59412,
   80.59412,
   93.59862,
   93.59862,
   108.6485,
   108.6485,
   98.05576,
   98.05576,
   106.4297,
   106.4297,
   94.20691,
   94.20691,
   75.5296,
   75.5296,
   70.26232,
   70.26232,
   76.73596,
   76.73596,
   77.8935,
   77.8935,
   97.41025,
   97.41025,
   88.30296,
   88.30296,
   83.50773,
   83.50773,
   97.98833,
   97.98833,
   107.1049,
   107.1049,
   120.0229,
   120.0229,
   132.9121,
   132.9121,
   130.3654,
   130.3654,
   118.2101,
   118.2101,
   110.5696,
   110.5696,
   115.2974,
   115.2974,
   118.3752,
   118.3752,
   137.3134,
   137.3134,
   0,
   0,
   0,
   0};
   graph = new TGraph(75,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fx32,model_m3pi_Norm_maxmpipi_Comp_pdf_m3pi_etap_fy32);
   graph->SetName("model_m3pi_Norm_maxmpipi_Comp[pdf_m3pi_etap]");
   graph->SetTitle("Projection of model_m3pi");
   graph->SetFillColor(3);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   
   TH1F *Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32 = new TH1F("Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32","Projection of model_m3pi",100,291.5217,1958.478);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->SetMinimum(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->SetMaximum(151.0447);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->SetDirectory(0);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->SetLineColor(ci);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetXaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetXaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetXaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetXaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetYaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetYaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetYaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetYaxis()->SetTitleFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetZaxis()->SetLabelFont(42);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetZaxis()->SetLabelSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetZaxis()->SetTitleSize(0.035);
   Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_m3pi_NormoBmaxmpipicB_CompoBpdf_m3pi_etapcB32);
   
   graph->Draw("l");
   
   Double_t h_data_m3pi_fx3008[40] = {
   220,
   260,
   300,
   340,
   380,
   420,
   460,
   500,
   540,
   580,
   620,
   660,
   700,
   740,
   780,
   820,
   860,
   900,
   940,
   980,
   1020,
   1060,
   1100,
   1140,
   1180,
   1220,
   1260,
   1300,
   1340,
   1380,
   1420,
   1460,
   1500,
   1540,
   1580,
   1620,
   1660,
   1700,
   1740,
   1780};
   Double_t h_data_m3pi_fy3008[40] = {
   0,
   0,
   0,
   0,
   0,
   0,
   5,
   35,
   111,
   173,
   238,
   279,
   319,
   367,
   392,
   353,
   388,
   450,
   403,
   393,
   412,
   407,
   381,
   370,
   372,
   390,
   464,
   465,
   407,
   431,
   378,
   399,
   402,
   316,
   392,
   396,
   392,
   426,
   332,
   330};
   Double_t h_data_m3pi_felx3008[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m3pi_fely3008[40] = {
   0,
   0,
   0,
   0,
   0,
   0,
   2.159691,
   5.887675,
   10.04751,
   12.66245,
   14.93535,
   16.21077,
   17.36757,
   18.66377,
   19.3053,
   18.29495,
   19.20406,
   20.7191,
   19.58109,
   19.33053,
   19.80394,
   19.68044,
   19.02562,
   18.74188,
   18.79378,
   19.25475,
   21.04646,
   21.06965,
   19.68044,
   20.26656,
   18.94865,
   19.48124,
   19.55617,
   17.28342,
   19.3053,
   19.40603,
   19.3053,
   20.14582,
   17.72773,
   17.67278};
   Double_t h_data_m3pi_fehx3008[40] = {
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20,
   20};
   Double_t h_data_m3pi_fehy3008[40] = {
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   1.147874,
   3.382473,
   6.97241,
   11.04751,
   13.66245,
   15.93535,
   17.21077,
   18.36757,
   19.66377,
   20.3053,
   19.29495,
   20.20406,
   21.7191,
   20.58109,
   20.33053,
   20.80394,
   20.68044,
   20.02562,
   19.74188,
   19.79378,
   20.25475,
   22.04646,
   22.06965,
   20.68044,
   21.26656,
   19.94865,
   20.48124,
   20.55617,
   18.28342,
   20.3053,
   20.40603,
   20.3053,
   21.14582,
   18.72773,
   18.67278};
   grae = new TGraphAsymmErrors(40,h_data_m3pi_fx3008,h_data_m3pi_fy3008,h_data_m3pi_felx3008,h_data_m3pi_fehx3008,h_data_m3pi_fely3008,h_data_m3pi_fehy3008);
   grae->SetName("h_data_m3pi");
   grae->SetTitle("Histogram of data_m3pi_plot__maxmpipi");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_data_m3pi3008 = new TH1F("Graph_h_data_m3pi3008","Histogram of data_m3pi_plot__maxmpipi",100,40,1960);
   Graph_h_data_m3pi3008->SetMinimum(0);
   Graph_h_data_m3pi3008->SetMaximum(535.7766);
   Graph_h_data_m3pi3008->SetDirectory(0);
   Graph_h_data_m3pi3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_data_m3pi3008->SetLineColor(ci);
   Graph_h_data_m3pi3008->GetXaxis()->SetLabelFont(42);
   Graph_h_data_m3pi3008->GetXaxis()->SetLabelSize(0.035);
   Graph_h_data_m3pi3008->GetXaxis()->SetTitleSize(0.035);
   Graph_h_data_m3pi3008->GetXaxis()->SetTitleFont(42);
   Graph_h_data_m3pi3008->GetYaxis()->SetLabelFont(42);
   Graph_h_data_m3pi3008->GetYaxis()->SetLabelSize(0.035);
   Graph_h_data_m3pi3008->GetYaxis()->SetTitleSize(0.035);
   Graph_h_data_m3pi3008->GetYaxis()->SetTitleFont(42);
   Graph_h_data_m3pi3008->GetZaxis()->SetLabelFont(42);
   Graph_h_data_m3pi3008->GetZaxis()->SetLabelSize(0.035);
   Graph_h_data_m3pi3008->GetZaxis()->SetTitleSize(0.035);
   Graph_h_data_m3pi3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_data_m3pi3008);
   
   grae->Draw("zp");
   
   TH1D *frame_7fda1fc705f0__8 = new TH1D("frame_7fda1fc705f0__8","",100,450,1800);
   frame_7fda1fc705f0__8->SetBinContent(1,511.4231);
   frame_7fda1fc705f0__8->SetMaximum(511.4231);
   frame_7fda1fc705f0__8->SetEntries(1);
   frame_7fda1fc705f0__8->SetDirectory(0);
   frame_7fda1fc705f0__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7fda1fc705f0__8->SetLineColor(ci);
   frame_7fda1fc705f0__8->SetLineWidth(2);
   frame_7fda1fc705f0__8->SetMarkerStyle(20);
   frame_7fda1fc705f0__8->GetXaxis()->SetTitle("#font[12]{m}(#it{#pi^{+}#pi^{-}#pi^{+}}) [MeV/#font[12]{c}^{2}]");
   frame_7fda1fc705f0__8->GetXaxis()->SetLabelFont(132);
   frame_7fda1fc705f0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_7fda1fc705f0__8->GetXaxis()->SetLabelSize(0.06);
   frame_7fda1fc705f0__8->GetXaxis()->SetTitleSize(0.072);
   frame_7fda1fc705f0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_7fda1fc705f0__8->GetXaxis()->SetTitleFont(132);
   frame_7fda1fc705f0__8->GetYaxis()->SetTitle("Candidates / (40 MeV/#font[12]{c}^{2})");
   frame_7fda1fc705f0__8->GetYaxis()->SetLabelFont(132);
   frame_7fda1fc705f0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_7fda1fc705f0__8->GetYaxis()->SetLabelSize(0.06);
   frame_7fda1fc705f0__8->GetYaxis()->SetTitleSize(0.072);
   frame_7fda1fc705f0__8->GetYaxis()->SetTitleOffset(0.85);
   frame_7fda1fc705f0__8->GetYaxis()->SetTitleFont(132);
   frame_7fda1fc705f0__8->GetZaxis()->SetLabelFont(42);
   frame_7fda1fc705f0__8->GetZaxis()->SetLabelSize(0.035);
   frame_7fda1fc705f0__8->GetZaxis()->SetTitleSize(0.035);
   frame_7fda1fc705f0__8->GetZaxis()->SetTitleFont(42);
   frame_7fda1fc705f0__8->Draw("AXISSAME");
   TPaveText *pt_letter_d = new TPaveText(0.17,0.8,0.23,0.88,"BRNDC");
   pt_letter_d->SetBorderSize(0);
   pt_letter_d->SetFillColor(0);
   pt_letter_d->SetLineWidth(2);
   pt_letter_d->SetTextAlign(12);
   pt_letter_d->SetTextFont(132);
   pt_letter_d->SetTextSize(0.06);
   TText *AText_letter_d = pt_letter_d->AddText("(d)");
   pt_letter_d->Draw();  
   cv1_4->Modified();
   cv1_4->cd();
   cv1_4->Modified();
   cv1->cd();
   cv1->Modified();
   cv1->cd();
   cv1->SetSelected(cv1);
   */
}


==> figs/Fig4.C <==
void Fig4()
{
//=========Macro generated from canvas: c4/c4
//=========  (Mon Aug 28 09:53:49 2017) by ROOT version6.08/06
  TCanvas *c4 = new TCanvas("c4", "c4",0,0,800,1600);//0,44,700,1087
   c4->Range(0,0,1,1);
   c4->SetFillColor(0);
   c4->SetBorderMode(0);
   c4->SetBorderSize(2);
   c4->SetTickx(1);
   c4->SetTicky(1);
   c4->SetLeftMargin(0.14);
   c4->SetRightMargin(0.05);
   c4->SetTopMargin(0.05);
   c4->SetBottomMargin(0.16);
   c4->SetFrameLineWidth(2);
   c4->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: p1
   TPad *p1 = new TPad("p1", "p1",0,0,0.5,0.2875);
   p1->Draw();
   p1->cd();
   p1->Range(-0.0005714286,-17.94581,0.002285714,53.83784);
   p1->SetFillColor(0);
   p1->SetBorderMode(0);
   p1->SetBorderSize(0);
   p1->SetLeftMargin(0.2);
   p1->SetTopMargin(0);
   p1->SetBottomMargin(0.25);
   p1->SetFrameBorderMode(0);
   p1->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f017840__1 = new TH1D("frame_7f8c8f017840__1","",8,0,0.002);
   frame_7f8c8f017840__1->SetBinContent(1,51.27414);
   frame_7f8c8f017840__1->SetMinimum(0.0001);
   frame_7f8c8f017840__1->SetMaximum(53.83784);
   frame_7f8c8f017840__1->SetEntries(2);
   frame_7f8c8f017840__1->SetDirectory(0);
   frame_7f8c8f017840__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_7f8c8f017840__1->SetLineColor(ci);
   frame_7f8c8f017840__1->SetLineWidth(2);
   frame_7f8c8f017840__1->SetMarkerStyle(20);
   frame_7f8c8f017840__1->GetXaxis()->SetTitle("#it{t}_{#tau} [ps]");
   frame_7f8c8f017840__1->GetXaxis()->SetNoExponent();
   frame_7f8c8f017840__1->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f017840__1->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f017840__1->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f017840__1->GetXaxis()->SetLabelSize(0.058);//0.06
   frame_7f8c8f017840__1->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f017840__1->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f017840__1->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f017840__1->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f017840__1->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f017840__1->GetYaxis()->SetLabelSize(0.058);
   frame_7f8c8f017840__1->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f017840__1->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f017840__1->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f017840__1->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f017840__1->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f017840__1->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f017840__1->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f017840__1->Draw("FUNC");
   TAxis *ax = frame_7f8c8f017840__1->GetXaxis();
   ax->ChangeLabel(1,-1,-1,-1,-1,-1,"0");
   ax->ChangeLabel(2,-1,-1,-1,-1,-1,"0.5");
   ax->ChangeLabel(3,-1,-1,-1,-1,-1,"1.0");
   ax->ChangeLabel(4,-1,-1,-1,-1,-1,"1.5");
   ax->ChangeLabel(5,-1,-1,-1,-1,-1,"2.0");

   Double_t h_obsData_Cut_obs_z_fx3001[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_obs_z_fy3001[8] = {
   12,
   41,
   33,
   18,
   12,
   7,
   2,
   6};
   Double_t h_obsData_Cut_obs_z_felx3001[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_obs_z_fely3001[8] = {
   3.415266,
   6.376898,
   5.715302,
   4.202887,
   3.415266,
   2.58147,
   1.291815,
   2.379931};
   Double_t h_obsData_Cut_obs_z_fehx3001[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_obs_z_fehy3001[8] = {
   4.559819,
   7.455185,
   6.802567,
   5.321007,
   4.559819,
   3.770281,
   2.63786,
   3.583642};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,h_obsData_Cut_obs_z_fx3001,h_obsData_Cut_obs_z_fy3001,h_obsData_Cut_obs_z_felx3001,h_obsData_Cut_obs_z_fehx3001,h_obsData_Cut_obs_z_fely3001,h_obsData_Cut_obs_z_fehy3001);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->SetMaximum(53.22989);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3001);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx1[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy1[23] = {
   0,
   0,
   0,
   13.57798,
   13.57798,
   48.83251,
   48.83251,
   28.59058,
   28.59058,
   16.79003,
   16.79003,
   5.958875,
   5.958875,
   6.313842,
   6.313842,
   5.122107,
   5.122107,
   7.343798,
   7.343798,
   0,
   0,
   0,
   0};
   TGraph *graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx1,model_DstTauNu_kinematic_Int_fy1);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->SetMaximum(53.71576);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB1);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx2[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy2[23] = {
   0,
   0,
   0,
   13.57798,
   13.57798,
   48.83251,
   48.83251,
   28.59058,
   28.59058,
   16.79003,
   16.79003,
   5.958875,
   5.958875,
   6.313842,
   6.313842,
   5.122107,
   5.122107,
   7.343798,
   7.343798,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx2,model_DstTauNu_kinematic_Int_Comp_fy2);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->SetMaximum(53.71576);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB2);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx3[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy3[23] = {
   0,
   0,
   0,
   7.55398,
   7.55398,
   19.28163,
   19.28163,
   16.20408,
   16.20408,
   11.42128,
   11.42128,
   4.396472,
   4.396472,
   5.919683,
   5.919683,
   3.783905,
   3.783905,
   7.093556,
   7.093556,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx3,model_DstTauNu_kinematic_Int_Comp_fy3);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->SetMaximum(21.20979);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB3);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx4[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy4[23] = {
   0,
   0,
   0,
   6.480592,
   6.480592,
   15.55894,
   15.55894,
   14.6182,
   14.6182,
   10.58428,
   10.58428,
   3.973884,
   3.973884,
   5.695912,
   5.695912,
   3.710839,
   3.710839,
   6.998961,
   6.998961,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx4,model_DstTauNu_kinematic_Int_Comp_fy4);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->SetMaximum(17.11483);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB4);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx5[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy5[23] = {
   0,
   0,
   0,
   5.744363,
   5.744363,
   10.96218,
   10.96218,
   9.732587,
   9.732587,
   7.505831,
   7.505831,
   2.781717,
   2.781717,
   5.032605,
   5.032605,
   3.68844,
   3.68844,
   6.513674,
   6.513674,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx5,model_DstTauNu_kinematic_Int_Comp_fy5);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->SetMaximum(12.0584);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB5);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx6[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy6[23] = {
   0,
   0,
   0,
   4.766728,
   4.766728,
   5.902391,
   5.902391,
   5.962968,
   5.962968,
   2.121752,
   2.121752,
   1.671101,
   1.671101,
   1.497964,
   1.497964,
   0.6855297,
   0.6855297,
   0.9968244,
   0.9968244,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx6,model_DstTauNu_kinematic_Int_Comp_fy6);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->SetMaximum(6.559265);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB6);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx7[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy7[23] = {
   0,
   0,
   0,
   0.1930391,
   0.1930391,
   2.077812,
   2.077812,
   5.962968,
   5.962968,
   2.121752,
   2.121752,
   1.671101,
   1.671101,
   1.497964,
   1.497964,
   0.6855297,
   0.6855297,
   0.9968244,
   0.9968244,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx7,model_DstTauNu_kinematic_Int_Comp_fy7);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->SetMaximum(6.559265);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB7);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx8[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy8[23] = {
   0,
   0,
   0,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   1.993649,
   1.993649,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx8,model_DstTauNu_kinematic_Int_Comp_fy8);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->SetMaximum(2.193014);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB8);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3002[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3002[8] = {
   12,
   41,
   33,
   18,
   12,
   7,
   2,
   6};
   Double_t h_obsData_Cut_felx3002[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3002[8] = {
   3.415266,
   6.376898,
   5.715302,
   4.202887,
   3.415266,
   2.58147,
   1.291815,
   2.379931};
   Double_t h_obsData_Cut_fehx3002[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3002[8] = {
   4.559819,
   7.455185,
   6.802567,
   5.321007,
   4.559819,
   3.770281,
   2.63786,
   3.583642};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3002,h_obsData_Cut_fy3002,h_obsData_Cut_felx3002,h_obsData_Cut_fehx3002,h_obsData_Cut_fely3002,h_obsData_Cut_fehy3002);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->SetMaximum(53.22989);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3002);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f017840__2 = new TH1D("frame_7f8c8f017840__2","",8,0,0.002);
   frame_7f8c8f017840__2->SetBinContent(1,51.27414);
   frame_7f8c8f017840__2->SetMinimum(0.0001);
   frame_7f8c8f017840__2->SetMaximum(53.83784);
   frame_7f8c8f017840__2->SetEntries(2);
   frame_7f8c8f017840__2->SetDirectory(0);
   frame_7f8c8f017840__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f017840__2->SetLineColor(ci);
   frame_7f8c8f017840__2->SetLineWidth(2);
   frame_7f8c8f017840__2->SetMarkerStyle(20);
   frame_7f8c8f017840__2->GetXaxis()->SetTitle("#it{t}_{#tau} [ps]");
   frame_7f8c8f017840__2->GetXaxis()->SetNoExponent();
   frame_7f8c8f017840__2->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f017840__2->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f017840__2->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f017840__2->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f017840__2->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f017840__2->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f017840__2->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f017840__2->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f017840__2->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f017840__2->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f017840__2->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f017840__2->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f017840__2->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f017840__2->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f017840__2->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f017840__2->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f017840__2->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f017840__2->Draw("AXISSAME");
   p1->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p2
   TPad *p2 = new TPad("p2", "p2",0.5,0,1,0.2875);
   p2->Draw();
   p2->cd();
   p2->Range(-3.142857,-22.17679,12.57143,66.53078);
   p2->SetFillColor(0);
   p2->SetBorderMode(0);
   p2->SetBorderSize(0);
   p2->SetLeftMargin(0.2);
   p2->SetTopMargin(0);
   p2->SetBottomMargin(0.25);
   p2->SetFrameBorderMode(0);
   p2->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f018500__3 = new TH1D("frame_7f8c8f018500__3","",8,0,11);
   frame_7f8c8f018500__3->SetBinContent(1,63.36265);
   frame_7f8c8f018500__3->SetMinimum(0.0001);
   frame_7f8c8f018500__3->SetMaximum(66.53078);
   frame_7f8c8f018500__3->SetEntries(2);
   frame_7f8c8f018500__3->SetDirectory(0);
   frame_7f8c8f018500__3->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f018500__3->SetLineColor(ci);
   frame_7f8c8f018500__3->SetLineWidth(2);
   frame_7f8c8f018500__3->SetMarkerStyle(20);
   frame_7f8c8f018500__3->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   frame_7f8c8f018500__3->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f018500__3->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f018500__3->GetXaxis()->SetLabelSize(0.058);//0.06
   frame_7f8c8f018500__3->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f018500__3->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f018500__3->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f018500__3->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f018500__3->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f018500__3->GetYaxis()->SetLabelSize(0.058);//0.06
   frame_7f8c8f018500__3->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f018500__3->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f018500__3->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f018500__3->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f018500__3->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f018500__3->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f018500__3->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f018500__3->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3003[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3003[8] = {
   0,
   1,
   1,
   2,
   10,
   24,
   51,
   42};
   Double_t h_obsData_Cut_felx3003[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3003[8] = {
   0,
   0.8272462,
   0.8272462,
   1.291815,
   3.108694,
   4.864612,
   7.117933,
   6.454831};
   Double_t h_obsData_Cut_fehx3003[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3003[8] = {
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   4.26695,
   5.966932,
   8.188122,
   7.53218};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3003,h_obsData_Cut_fy3003,h_obsData_Cut_felx3003,h_obsData_Cut_fehx3003,h_obsData_Cut_fely3003,h_obsData_Cut_fehy3003);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->SetMaximum(65.10693);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3003);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx9[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_fy9[23] = {
   0,
   0,
   0,
   0.04222175,
   0.04222175,
   0.7024971,
   0.7024971,
   0.8553354,
   0.8553354,
   2.108621,
   2.108621,
   5.799231,
   5.799231,
   26.03186,
   26.03186,
   60.34538,
   60.34538,
   36.64457,
   36.64457,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx9,model_DstTauNu_kinematic_Int_fy9);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->SetMaximum(66.37992);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB9);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx10[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy10[23] = {
   0,
   0,
   0,
   0.04222175,
   0.04222175,
   0.7024971,
   0.7024971,
   0.8553354,
   0.8553354,
   2.108621,
   2.108621,
   5.799231,
   5.799231,
   26.03186,
   26.03186,
   60.34538,
   60.34538,
   36.64457,
   36.64457,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx10,model_DstTauNu_kinematic_Int_Comp_fy10);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->SetMaximum(66.37992);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB10);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx11[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy11[23] = {
   0,
   0,
   0,
   0.04222175,
   0.04222175,
   0.04986961,
   0.04986961,
   0.1472433,
   0.1472433,
   1.139262,
   1.139262,
   3.379345,
   3.379345,
   15.98259,
   15.98259,
   32.80165,
   32.80165,
   22.1124,
   22.1124,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx11,model_DstTauNu_kinematic_Int_Comp_fy11);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->SetMaximum(36.08181);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB11);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx12[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy12[23] = {
   0,
   0,
   0,
   3.609547e-10,
   3.609547e-10,
   3.609547e-10,
   3.609547e-10,
   0.08819434,
   0.08819434,
   1.116087,
   1.116087,
   2.930281,
   2.930281,
   14.0853,
   14.0853,
   29.16394,
   29.16394,
   20.2378,
   20.2378,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx12,model_DstTauNu_kinematic_Int_Comp_fy12);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->SetMaximum(32.08033);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB12);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx13[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy13[23] = {
   0,
   0,
   0,
   3.124019e-10,
   3.124019e-10,
   3.124019e-10,
   3.124019e-10,
   3.124019e-10,
   3.124019e-10,
   0.9968244,
   0.9968244,
   2.383429,
   2.383429,
   11.64621,
   11.64621,
   23.04308,
   23.04308,
   13.89185,
   13.89185,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx13,model_DstTauNu_kinematic_Int_Comp_fy13);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->SetMaximum(25.34739);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB13);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx14[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy14[23] = {
   0,
   0,
   0,
   2.901583e-10,
   2.901583e-10,
   2.901583e-10,
   2.901583e-10,
   2.901583e-10,
   2.901583e-10,
   0.9968244,
   0.9968244,
   0.6640531,
   0.6640531,
   8.977107,
   8.977107,
   7.431174,
   7.431174,
   5.536099,
   5.536099,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx14,model_DstTauNu_kinematic_Int_Comp_fy14);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->SetMaximum(9.874818);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB14);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx15[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy15[23] = {
   0,
   0,
   0,
   2.351898e-10,
   2.351898e-10,
   2.351898e-10,
   2.351898e-10,
   2.351898e-10,
   2.351898e-10,
   0.9968244,
   0.9968244,
   0.6640531,
   0.6640531,
   5.152528,
   5.152528,
   2.857485,
   2.857485,
   5.536099,
   5.536099,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx15,model_DstTauNu_kinematic_Int_Comp_fy15);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->SetMaximum(6.089709);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB15);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx16[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy16[23] = {
   0,
   0,
   0,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   2.08293e-10,
   2.08293e-10,
   2.990473,
   2.990473,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx16,model_DstTauNu_kinematic_Int_Comp_fy16);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->SetMaximum(3.289521);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_3cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB16);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3004[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3004[8] = {
   0,
   1,
   1,
   2,
   10,
   24,
   51,
   42};
   Double_t h_obsData_Cut_felx3004[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3004[8] = {
   0,
   0.8272462,
   0.8272462,
   1.291815,
   3.108694,
   4.864612,
   7.117933,
   6.454831};
   Double_t h_obsData_Cut_fehx3004[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3004[8] = {
   1.147874,
   2.299527,
   2.299527,
   2.63786,
   4.26695,
   5.966932,
   8.188122,
   7.53218};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3004,h_obsData_Cut_fy3004,h_obsData_Cut_felx3004,h_obsData_Cut_fehx3004,h_obsData_Cut_fely3004,h_obsData_Cut_fehy3004);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->SetMaximum(65.10693);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO243750sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO350000sPaNaNsPchannelCateQeQ0cB3004);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f018500__4 = new TH1D("frame_7f8c8f018500__4","",8,0,11);
   frame_7f8c8f018500__4->SetBinContent(1,63.36265);
   frame_7f8c8f018500__4->SetMinimum(0.0001);
   frame_7f8c8f018500__4->SetMaximum(66.53078);
   frame_7f8c8f018500__4->SetEntries(2);
   frame_7f8c8f018500__4->SetDirectory(0);
   frame_7f8c8f018500__4->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f018500__4->SetLineColor(ci);
   frame_7f8c8f018500__4->SetLineWidth(2);
   frame_7f8c8f018500__4->SetMarkerStyle(20);
   frame_7f8c8f018500__4->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/#it{c}^{4}]");
   frame_7f8c8f018500__4->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f018500__4->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f018500__4->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f018500__4->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f018500__4->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f018500__4->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f018500__4->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f018500__4->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f018500__4->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f018500__4->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f018500__4->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f018500__4->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f018500__4->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f018500__4->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f018500__4->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f018500__4->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f018500__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.25,0.38,0.57,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("hdata_taumwbdt_py","#scale[1.2]{Data}","LEP");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hinclusive_taumwbdt_py","#scale[1.2]{Total model}","L");

   ci = TColor::GetColor("#3333ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hsignal_taumwbdt_py","#scale[1.2]{#it{B}#lower[-0.7]{#scale[0.5]{0}} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{#tau}^{+} #nu_{#tau}}","F");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hSignalDstst_taumwbdt_py","#scale[1.2]{#it{B} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{**}}#it{#tau}^{+} #nu_{#tau}}","F");

   ci = TColor::GetColor("#00ffcc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ffcc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hcocktail_taumwbdt_py","#scale[1.2]{#it{B} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}_{#it{s}}^{+}#it{(X)}}","F");

   ci = TColor::GetColor("#ff9933");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff9933");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hinclusive_taumwbdt_Dp_py","#scale[1.2]{#it{B} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}^{+}#it{(X)}}","F");

   ci = TColor::GetColor("#0000ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hinclusive_taumwbdt_noCharm_py","#scale[1.2]{#it{B} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{3#pi}#it{X}}","F");

   ci = TColor::GetColor("#cccccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#cccccc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hinclusive_taumwbdt_D0_py","#scale[1.2]{#it{B} #rightarrow #it{D}#lower[-0.4]{#scale[0.7]{*}#font[122]{-}}#it{D}^{0}#it{(X)}}","F");

   ci = TColor::GetColor("#ff33cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff33cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("hinclusive_taumwbdt_cb_py","#scale[1.2]{Comb. bkg}","F");

   ci = TColor::GetColor("#999900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#999900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   p2->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p3
   TPad *p3 = new TPad("p3", "p3",0,0.2875,0.5,0.525);
   p3->Draw();
   p3->cd();
   p3->Range(-0.0005714286,0.0001,0.002285714,518.9418);
   p3->SetFillColor(0);
   p3->SetBorderMode(0);
   p3->SetBorderSize(0);
   p3->SetLeftMargin(0.2);
   p3->SetTopMargin(0);
   p3->SetBottomMargin(0);
   p3->SetFrameBorderMode(0);
   p3->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f014420__5 = new TH1D("frame_7f8c8f014420__5","",8,0,0.002);
   frame_7f8c8f014420__5->SetBinContent(1,494.2303);
   frame_7f8c8f014420__5->SetMinimum(0.0001);
   frame_7f8c8f014420__5->SetMaximum(518.9418);
   frame_7f8c8f014420__5->SetEntries(1);
   frame_7f8c8f014420__5->SetDirectory(0);
   frame_7f8c8f014420__5->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f014420__5->SetLineColor(ci);
   frame_7f8c8f014420__5->SetLineWidth(2);
   frame_7f8c8f014420__5->SetMarkerStyle(20);
   frame_7f8c8f014420__5->GetXaxis()->SetTitle("#tau (ns)");
   frame_7f8c8f014420__5->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f014420__5->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f014420__5->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f014420__5->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f014420__5->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f014420__5->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f014420__5->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f014420__5->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f014420__5->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f014420__5->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f014420__5->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f014420__5->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f014420__5->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f014420__5->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f014420__5->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f014420__5->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f014420__5->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f014420__5->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3005[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3005[8] = {
   105,
   449,
   298,
   172,
   92,
   66,
   30,
   48};
   Double_t h_obsData_Cut_felx3005[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3005[8] = {
   9.759142,
   20.69552,
   16.76992,
   12.6244,
   9.574201,
   8.103403,
   5.446522,
   6.903979};
   Double_t h_obsData_Cut_fehx3005[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3005[8] = {
   10.75914,
   21.69552,
   17.76992,
   13.6244,
   10.62644,
   9.165094,
   6.538046,
   7.97633};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3005,h_obsData_Cut_fy3005,h_obsData_Cut_felx3005,h_obsData_Cut_fehx3005,h_obsData_Cut_fely3005,h_obsData_Cut_fehy3005);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->SetMaximum(515.3097);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3005);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx17[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy17[23] = {
   0,
   0,
   0,
   137.6519,
   137.6519,
   459.772,
   459.772,
   296.8532,
   296.8532,
   159.8498,
   159.8498,
   83.31181,
   83.31181,
   59.90949,
   59.90949,
   41.78497,
   41.78497,
   53.1863,
   53.1863,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx17,model_DstTauNu_kinematic_Int_fy17);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->SetMaximum(505.7492);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB17);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx18[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy18[23] = {
   0,
   0,
   0,
   137.6519,
   137.6519,
   459.772,
   459.772,
   296.8532,
   296.8532,
   159.8498,
   159.8498,
   83.31181,
   83.31181,
   59.90949,
   59.90949,
   41.78497,
   41.78497,
   53.1863,
   53.1863,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx18,model_DstTauNu_kinematic_Int_Comp_fy18);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->SetMaximum(505.7492);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB18);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx19[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy19[23] = {
   0,
   0,
   0,
   80.90924,
   80.90924,
   288.876,
   288.876,
   221.0248,
   221.0248,
   126.223,
   126.223,
   69.73305,
   69.73305,
   52.90515,
   52.90515,
   40.16904,
   40.16904,
   51.60447,
   51.60447,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx19,model_DstTauNu_kinematic_Int_Comp_fy19);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->SetMaximum(317.7636);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB19);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx20[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy20[23] = {
   0,
   0,
   0,
   72.89593,
   72.89593,
   268.0008,
   268.0008,
   210.7307,
   210.7307,
   121.871,
   121.871,
   67.85832,
   67.85832,
   52.14568,
   52.14568,
   39.81007,
   39.81007,
   51.22682,
   51.22682,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx20,model_DstTauNu_kinematic_Int_Comp_fy20);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->SetMaximum(294.8009);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB20);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx21[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy21[23] = {
   0,
   0,
   0,
   49.72221,
   49.72221,
   133.342,
   133.342,
   124.2978,
   124.2978,
   63.561,
   63.561,
   42.21354,
   42.21354,
   35.71591,
   35.71591,
   27.05173,
   27.05173,
   41.2152,
   41.2152,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx21,model_DstTauNu_kinematic_Int_Comp_fy21);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->SetMaximum(146.6762);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB21);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx22[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy22[23] = {
   0,
   0,
   0,
   43.15758,
   43.15758,
   80.54379,
   80.54379,
   45.56547,
   45.56547,
   16.52885,
   16.52885,
   7.497945,
   7.497945,
   4.303345,
   4.303345,
   8.043391,
   8.043391,
   8.334029,
   8.334029,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx22,model_DstTauNu_kinematic_Int_Comp_fy22);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->SetMaximum(88.59816);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB22);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx23[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy23[23] = {
   0,
   0,
   0,
   12.56509,
   12.56509,
   53.6376,
   53.6376,
   42.07098,
   42.07098,
   16.52885,
   16.52885,
   7.497945,
   7.497945,
   4.303345,
   4.303345,
   8.043391,
   8.043391,
   8.334029,
   8.334029,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx23,model_DstTauNu_kinematic_Int_Comp_fy23);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->SetMaximum(59.00136);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB23);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx24[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy24[23] = {
   0,
   0,
   0,
   3.987298,
   3.987298,
   18.93245,
   18.93245,
   9.950846,
   9.950846,
   2.990473,
   2.990473,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   6.819978,
   6.819978,
   5.012485,
   5.012485,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx24,model_DstTauNu_kinematic_Int_Comp_fy24);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->SetMaximum(20.8257);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB24);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3006[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3006[8] = {
   105,
   449,
   298,
   172,
   92,
   66,
   30,
   48};
   Double_t h_obsData_Cut_felx3006[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3006[8] = {
   9.759142,
   20.69552,
   16.76992,
   12.6244,
   9.574201,
   8.103403,
   5.446522,
   6.903979};
   Double_t h_obsData_Cut_fehx3006[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3006[8] = {
   10.75914,
   21.69552,
   17.76992,
   13.6244,
   10.62644,
   9.165094,
   6.538046,
   7.97633};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3006,h_obsData_Cut_fy3006,h_obsData_Cut_felx3006,h_obsData_Cut_fehx3006,h_obsData_Cut_fely3006,h_obsData_Cut_fehy3006);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->SetMaximum(515.3097);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3006);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f014420__6 = new TH1D("frame_7f8c8f014420__6","",8,0,0.002);
   frame_7f8c8f014420__6->SetBinContent(1,494.2303);
   frame_7f8c8f014420__6->SetMinimum(0.0001);
   frame_7f8c8f014420__6->SetMaximum(518.9418);
   frame_7f8c8f014420__6->SetEntries(1);
   frame_7f8c8f014420__6->SetDirectory(0);
   frame_7f8c8f014420__6->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f014420__6->SetLineColor(ci);
   frame_7f8c8f014420__6->SetLineWidth(2);
   frame_7f8c8f014420__6->SetMarkerStyle(20);
   frame_7f8c8f014420__6->GetXaxis()->SetTitle("#tau (ns)");
   frame_7f8c8f014420__6->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f014420__6->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f014420__6->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f014420__6->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f014420__6->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f014420__6->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f014420__6->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f014420__6->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f014420__6->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f014420__6->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f014420__6->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f014420__6->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f014420__6->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f014420__6->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f014420__6->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f014420__6->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f014420__6->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f014420__6->Draw("AXISSAME");
   p3->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p4
   TPad *p4 = new TPad("p4", "p4",0.5,0.2875,1,0.525);
   p4->Draw();
   p4->cd();
   p4->Range(-3.142857,0.0001,12.57143,521.5383);
   p4->SetFillColor(0);
   p4->SetBorderMode(0);
   p4->SetBorderSize(0);
   p4->SetLeftMargin(0.2);
   p4->SetTopMargin(0);
   p4->SetBottomMargin(0);
   p4->SetFrameBorderMode(0);
   p4->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f0150e0__7 = new TH1D("frame_7f8c8f0150e0__7","",8,0,11);
   frame_7f8c8f0150e0__7->SetBinContent(1,496.7032);
   frame_7f8c8f0150e0__7->SetMinimum(0.0001);
   frame_7f8c8f0150e0__7->SetMaximum(521.5383);
   frame_7f8c8f0150e0__7->SetEntries(2);
   frame_7f8c8f0150e0__7->SetDirectory(0);
   frame_7f8c8f0150e0__7->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f0150e0__7->SetLineColor(ci);
   frame_7f8c8f0150e0__7->SetLineWidth(2);
   frame_7f8c8f0150e0__7->SetMarkerStyle(20);
   frame_7f8c8f0150e0__7->GetXaxis()->SetTitle("q^{2} (GeV^{2} / #it{c}^{4})");
   frame_7f8c8f0150e0__7->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f0150e0__7->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f0150e0__7->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f0150e0__7->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f0150e0__7->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f0150e0__7->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f0150e0__7->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f0150e0__7->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f0150e0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f0150e0__7->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f0150e0__7->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f0150e0__7->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f0150e0__7->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f0150e0__7->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f0150e0__7->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f0150e0__7->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f0150e0__7->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f0150e0__7->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3007[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3007[8] = {
   5,
   6,
   18,
   55,
   164,
   372,
   449,
   191};
   Double_t h_obsData_Cut_felx3007[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3007[8] = {
   2.159691,
   2.379931,
   4.202887,
   7.39358,
   12.31601,
   18.79378,
   20.69552,
   13.32932};
   Double_t h_obsData_Cut_fehx3007[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3007[8] = {
   3.382473,
   3.583642,
   5.321007,
   8.461166,
   13.31601,
   19.79378,
   21.69552,
   14.32932};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3007,h_obsData_Cut_fy3007,h_obsData_Cut_felx3007,h_obsData_Cut_fehx3007,h_obsData_Cut_fely3007,h_obsData_Cut_fehy3007);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->SetMaximum(517.481);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3007);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx25[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_fy25[23] = {
   0,
   0,
   0,
   3.125009,
   3.125009,
   11.54282,
   11.54282,
   14.04028,
   14.04028,
   56.49455,
   56.49455,
   161.2005,
   161.2005,
   350.4342,
   350.4342,
   473.0506,
   473.0506,
   222.4315,
   222.4315,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx25,model_DstTauNu_kinematic_Int_fy25);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->SetMaximum(520.3557);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB25);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx26[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy26[23] = {
   0,
   0,
   0,
   3.125009,
   3.125009,
   11.54282,
   11.54282,
   14.04028,
   14.04028,
   56.49455,
   56.49455,
   161.2005,
   161.2005,
   350.4342,
   350.4342,
   473.0506,
   473.0506,
   222.4315,
   222.4315,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx26,model_DstTauNu_kinematic_Int_Comp_fy26);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->SetMaximum(520.3557);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB26);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx27[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy27[23] = {
   0,
   0,
   0,
   1.761338,
   1.761338,
   10.16669,
   10.16669,
   9.601072,
   9.601072,
   40.83093,
   40.83093,
   102.1795,
   102.1795,
   239.5108,
   239.5108,
   348.6249,
   348.6249,
   178.7694,
   178.7694,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx27,model_DstTauNu_kinematic_Int_Comp_fy27);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->SetMaximum(383.4874);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB27);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx28[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy28[23] = {
   0,
   0,
   0,
   1.721421,
   1.721421,
   10.11049,
   10.11049,
   9.222685,
   9.222685,
   39.48244,
   39.48244,
   95.77543,
   95.77543,
   225.2659,
   225.2659,
   330.1167,
   330.1167,
   172.8442,
   172.8442,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx28,model_DstTauNu_kinematic_Int_Comp_fy28);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->SetMaximum(363.1284);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB28);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx29[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy29[23] = {
   0,
   0,
   0,
   3.124019e-10,
   3.124019e-10,
   4.683317,
   4.683317,
   1.912285,
   1.912285,
   14.89265,
   14.89265,
   52.71531,
   52.71531,
   119.5433,
   119.5433,
   203.497,
   203.497,
   119.8756,
   119.8756,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx29,model_DstTauNu_kinematic_Int_Comp_fy29);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->SetMaximum(223.8467);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB29);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx30[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy30[23] = {
   0,
   0,
   0,
   2.901583e-10,
   2.901583e-10,
   2.901583e-10,
   2.901583e-10,
   1.912285,
   1.912285,
   6.338277,
   6.338277,
   20.41389,
   20.41389,
   47.78454,
   47.78454,
   81.96067,
   81.96067,
   55.56473,
   55.56473,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx30,model_DstTauNu_kinematic_Int_Comp_fy30);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->SetMaximum(90.15674);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB30);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx31[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy31[23] = {
   0,
   0,
   0,
   2.351898e-10,
   2.351898e-10,
   2.351898e-10,
   2.351898e-10,
   1.912285,
   1.912285,
   6.338277,
   6.338277,
   16.70865,
   16.70865,
   33.43252,
   33.43252,
   53.6852,
   53.6852,
   40.9043,
   40.9043,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx31,model_DstTauNu_kinematic_Int_Comp_fy31);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->SetMaximum(59.05372);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB31);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx32[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy32[23] = {
   0,
   0,
   0,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   2.08293e-10,
   0.9968244,
   0.9968244,
   1.993649,
   1.993649,
   6.009309,
   6.009309,
   4.984122,
   4.984122,
   11.08442,
   11.08442,
   23.62204,
   23.62204,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx32,model_DstTauNu_kinematic_Int_Comp_fy32);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->SetMaximum(25.98424);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_2cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB32);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3008[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3008[8] = {
   5,
   6,
   18,
   55,
   164,
   372,
   449,
   191};
   Double_t h_obsData_Cut_felx3008[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3008[8] = {
   2.159691,
   2.379931,
   4.202887,
   7.39358,
   12.31601,
   18.79378,
   20.69552,
   13.32932};
   Double_t h_obsData_Cut_fehx3008[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3008[8] = {
   3.382473,
   3.583642,
   5.321007,
   8.461166,
   13.31601,
   19.79378,
   21.69552,
   14.32932};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3008,h_obsData_Cut_fy3008,h_obsData_Cut_felx3008,h_obsData_Cut_fehx3008,h_obsData_Cut_fely3008,h_obsData_Cut_fehy3008);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->SetMaximum(517.481);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO137500sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO243750sPaNaNsPchannelCateQeQ0cB3008);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f0150e0__8 = new TH1D("frame_7f8c8f0150e0__8","",8,0,11);
   frame_7f8c8f0150e0__8->SetBinContent(1,496.7032);
   frame_7f8c8f0150e0__8->SetMinimum(0.0001);
   frame_7f8c8f0150e0__8->SetMaximum(521.5383);
   frame_7f8c8f0150e0__8->SetEntries(2);
   frame_7f8c8f0150e0__8->SetDirectory(0);
   frame_7f8c8f0150e0__8->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f0150e0__8->SetLineColor(ci);
   frame_7f8c8f0150e0__8->SetLineWidth(2);
   frame_7f8c8f0150e0__8->SetMarkerStyle(20);
   frame_7f8c8f0150e0__8->GetXaxis()->SetTitle("q^{2} (GeV^{2} / #it{c}^{4})");
   frame_7f8c8f0150e0__8->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f0150e0__8->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f0150e0__8->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f0150e0__8->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f0150e0__8->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f0150e0__8->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f0150e0__8->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f0150e0__8->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f0150e0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f0150e0__8->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f0150e0__8->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f0150e0__8->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f0150e0__8->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f0150e0__8->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f0150e0__8->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f0150e0__8->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f0150e0__8->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f0150e0__8->Draw("AXISSAME");
   p4->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p5
   TPad *p5 = new TPad("p5", "p5",0,0.525,0.5,0.7625);
   p5->Draw();
   p5->cd();
   p5->Range(-0.0005714286,0.0001,0.002285714,1453.435);
   p5->SetFillColor(0);
   p5->SetBorderMode(0);
   p5->SetBorderSize(0);
   p5->SetLeftMargin(0.2);
   p5->SetTopMargin(0);
   p5->SetBottomMargin(0);
   p5->SetFrameBorderMode(0);
   p5->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f011000__9 = new TH1D("frame_7f8c8f011000__9","",8,0,0.002);
   frame_7f8c8f011000__9->SetBinContent(1,1384.224);
   frame_7f8c8f011000__9->SetMinimum(0.0001);
   frame_7f8c8f011000__9->SetMaximum(1453.435);
   frame_7f8c8f011000__9->SetEntries(1);
   frame_7f8c8f011000__9->SetDirectory(0);
   frame_7f8c8f011000__9->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f011000__9->SetLineColor(ci);
   frame_7f8c8f011000__9->SetLineWidth(2);
   frame_7f8c8f011000__9->SetMarkerStyle(20);
   frame_7f8c8f011000__9->GetXaxis()->SetTitle("#tau (ns)");
   frame_7f8c8f011000__9->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f011000__9->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f011000__9->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011000__9->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f011000__9->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f011000__9->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011000__9->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f011000__9->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f011000__9->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011000__9->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f011000__9->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f011000__9->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011000__9->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f011000__9->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f011000__9->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f011000__9->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f011000__9->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f011000__9->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3009[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3009[8] = {
   346,
   1282,
   921,
   546,
   334,
   188,
   101,
   155};
   Double_t h_obsData_Cut_felx3009[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3009[8] = {
   18.10779,
   35.30852,
   29.8521,
   22.87199,
   17.78251,
   13.22042,
   9.562306,
   11.95994};
   Double_t h_obsData_Cut_fehx3009[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3009[8] = {
   19.10779,
   36.30852,
   30.8521,
   23.87199,
   18.78251,
   14.22042,
   10.56231,
   12.95994};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3009,h_obsData_Cut_fy3009,h_obsData_Cut_felx3009,h_obsData_Cut_fehx3009,h_obsData_Cut_fely3009,h_obsData_Cut_fehy3009);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->SetMaximum(1440.996);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3009);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx33[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy33[23] = {
   0,
   0,
   0,
   362.1418,
   362.1418,
   1229.193,
   1229.193,
   930.0841,
   930.0841,
   587.752,
   587.752,
   312.8547,
   312.8547,
   193.2381,
   193.2381,
   93.95631,
   93.95631,
   174.2851,
   174.2851,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx33,model_DstTauNu_kinematic_Int_fy33);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->SetMaximum(1352.112);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB33);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx34[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy34[23] = {
   0,
   0,
   0,
   362.1418,
   362.1418,
   1229.193,
   1229.193,
   930.0841,
   930.0841,
   587.752,
   587.752,
   312.8547,
   312.8547,
   193.2381,
   193.2381,
   93.95631,
   93.95631,
   174.2851,
   174.2851,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx34,model_DstTauNu_kinematic_Int_Comp_fy34);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->SetMaximum(1352.112);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB34);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx35[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy35[23] = {
   0,
   0,
   0,
   274.8312,
   274.8312,
   977.3326,
   977.3326,
   798.7335,
   798.7335,
   534.0858,
   534.0858,
   288.6121,
   288.6121,
   186.472,
   186.472,
   89.59952,
   89.59952,
   171.1638,
   171.1638,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx35,model_DstTauNu_kinematic_Int_Comp_fy35);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->SetMaximum(1075.066);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB35);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx36[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy36[23] = {
   0,
   0,
   0,
   264.8199,
   264.8199,
   950.6802,
   950.6802,
   784.1496,
   784.1496,
   528.7243,
   528.7243,
   286.4225,
   286.4225,
   185.2263,
   185.2263,
   89.25109,
   89.25109,
   170.698,
   170.698,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx36,model_DstTauNu_kinematic_Int_Comp_fy36);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->SetMaximum(1045.748);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB36);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx37[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy37[23] = {
   0,
   0,
   0,
   113.8558,
   113.8558,
   319.8371,
   319.8371,
   249.6273,
   249.6273,
   189.6823,
   189.6823,
   112.7417,
   112.7417,
   83.83954,
   83.83954,
   40.11015,
   40.11015,
   100.3734,
   100.3734,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx37,model_DstTauNu_kinematic_Int_Comp_fy37);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->SetMaximum(351.8208);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB37);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx38[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy38[23] = {
   0,
   0,
   0,
   96.44624,
   96.44624,
   193.6879,
   193.6879,
   112.2149,
   112.2149,
   67.3693,
   67.3693,
   40.69107,
   40.69107,
   16.66579,
   16.66579,
   7.801679,
   7.801679,
   17.96635,
   17.96635,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx38,model_DstTauNu_kinematic_Int_Comp_fy38);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->SetMaximum(213.0567);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB38);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx39[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy39[23] = {
   0,
   0,
   0,
   30.91914,
   30.91914,
   143.906,
   143.906,
   90.45585,
   90.45585,
   62.83264,
   62.83264,
   37.36644,
   37.36644,
   16.66579,
   16.66579,
   7.801679,
   7.801679,
   17.96635,
   17.96635,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx39,model_DstTauNu_kinematic_Int_Comp_fy39);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->SetMaximum(158.2966);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB39);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_fx40[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy40[23] = {
   0,
   0,
   0,
   11.96189,
   11.96189,
   54.16982,
   54.16982,
   41.47706,
   41.47706,
   24.44332,
   24.44332,
   27.31493,
   27.31493,
   6.973637,
   6.973637,
   2.990473,
   2.990473,
   11.24021,
   11.24021,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx40,model_DstTauNu_kinematic_Int_fy40);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->SetMaximum(59.5868);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB40);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3010[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3010[8] = {
   346,
   1282,
   921,
   546,
   334,
   188,
   101,
   155};
   Double_t h_obsData_Cut_felx3010[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3010[8] = {
   18.10779,
   35.30852,
   29.8521,
   22.87199,
   17.78251,
   13.22042,
   9.562306,
   11.95994};
   Double_t h_obsData_Cut_fehx3010[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3010[8] = {
   19.10779,
   36.30852,
   30.8521,
   23.87199,
   18.78251,
   14.22042,
   10.56231,
   12.95994};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3010,h_obsData_Cut_fy3010,h_obsData_Cut_felx3010,h_obsData_Cut_fehx3010,h_obsData_Cut_fely3010,h_obsData_Cut_fehy3010);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->SetMaximum(1440.996);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3010);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f011000__10 = new TH1D("frame_7f8c8f011000__10","",8,0,0.002);
   frame_7f8c8f011000__10->SetBinContent(1,1384.224);
   frame_7f8c8f011000__10->SetMinimum(0.0001);
   frame_7f8c8f011000__10->SetMaximum(1453.435);
   frame_7f8c8f011000__10->SetEntries(1);
   frame_7f8c8f011000__10->SetDirectory(0);
   frame_7f8c8f011000__10->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f011000__10->SetLineColor(ci);
   frame_7f8c8f011000__10->SetLineWidth(2);
   frame_7f8c8f011000__10->SetMarkerStyle(20);
   frame_7f8c8f011000__10->GetXaxis()->SetTitle("#tau (ns)");
   frame_7f8c8f011000__10->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f011000__10->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f011000__10->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011000__10->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f011000__10->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f011000__10->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011000__10->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f011000__10->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f011000__10->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011000__10->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f011000__10->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f011000__10->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011000__10->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f011000__10->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f011000__10->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f011000__10->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f011000__10->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f011000__10->Draw("AXISSAME");
   p5->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p6
   TPad *p6 = new TPad("p6", "p6",0.5,0.525,1,0.7625);
   p6->Draw();
   p6->cd();
   p6->Range(-3.142857,0.0001,12.57143,1049.417);
   p6->SetFillColor(0);
   p6->SetBorderMode(0);
   p6->SetBorderSize(0);
   p6->SetLeftMargin(0.2);
   p6->SetTopMargin(0);
   p6->SetBottomMargin(0);
   p6->SetFrameBorderMode(0);
   p6->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f011cc0__11 = new TH1D("frame_7f8c8f011cc0__11","",8,0,11);
   frame_7f8c8f011cc0__11->SetBinContent(1,999.4447);
   frame_7f8c8f011cc0__11->SetMinimum(0.0001);
   frame_7f8c8f011cc0__11->SetMaximum(1049.417);
   frame_7f8c8f011cc0__11->SetEntries(1);
   frame_7f8c8f011cc0__11->SetDirectory(0);
   frame_7f8c8f011cc0__11->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f011cc0__11->SetLineColor(ci);
   frame_7f8c8f011cc0__11->SetLineWidth(2);
   frame_7f8c8f011cc0__11->SetMarkerStyle(20);
   frame_7f8c8f011cc0__11->GetXaxis()->SetTitle("q^{2} (GeV^{2} / #it{c}^{4})");
   frame_7f8c8f011cc0__11->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f011cc0__11->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f011cc0__11->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011cc0__11->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f011cc0__11->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f011cc0__11->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011cc0__11->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f011cc0__11->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f011cc0__11->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011cc0__11->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f011cc0__11->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f011cc0__11->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011cc0__11->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f011cc0__11->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f011cc0__11->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f011cc0__11->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f011cc0__11->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f011cc0__11->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3011[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3011[8] = {
   32,
   77,
   326,
   686,
   845,
   921,
   722,
   264};
   Double_t h_obsData_Cut_felx3011[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3011[8] = {
   5.627135,
   8.755868,
   17.56239,
   25.69637,
   28.57318,
   29.8521,
   26.37471,
   15.75577};
   Double_t h_obsData_Cut_fehx3011[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3011[8] = {
   6.715753,
   9.812979,
   18.56239,
   26.69637,
   29.57318,
   30.8521,
   27.37471,
   16.75577};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3011,h_obsData_Cut_fy3011,h_obsData_Cut_felx3011,h_obsData_Cut_fehx3011,h_obsData_Cut_fely3011,h_obsData_Cut_fehy3011);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->SetMaximum(1044.4);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3011);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx41[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_fy41[23] = {
   0,
   0,
   0,
   58.28365,
   58.28365,
   68.11375,
   68.11375,
   327.5203,
   327.5203,
   657.1887,
   657.1887,
   841.6502,
   841.6502,
   909.6945,
   909.6945,
   750.6805,
   750.6805,
   270.3732,
   270.3732,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx41,model_DstTauNu_kinematic_Int_fy41);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->SetMaximum(1000.664);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB41);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx42[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy42[23] = {
   0,
   0,
   0,
   58.28365,
   58.28365,
   68.11375,
   68.11375,
   327.5203,
   327.5203,
   657.1887,
   657.1887,
   841.6502,
   841.6502,
   909.6945,
   909.6945,
   750.6805,
   750.6805,
   270.3732,
   270.3732,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx42,model_DstTauNu_kinematic_Int_Comp_fy42);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->SetMaximum(1000.664);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB42);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx43[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy43[23] = {
   0,
   0,
   0,
   55.53694,
   55.53694,
   59.32486,
   59.32486,
   300.4625,
   300.4625,
   566.5549,
   566.5549,
   707.8229,
   707.8229,
   746.9312,
   746.9312,
   642.7223,
   642.7223,
   241.475,
   241.475,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx43,model_DstTauNu_kinematic_Int_Comp_fy43);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->SetMaximum(821.6243);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB43);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx44[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy44[23] = {
   0,
   0,
   0,
   55.39051,
   55.39051,
   58.93913,
   58.93913,
   299.161,
   299.161,
   560.5433,
   560.5433,
   693.3192,
   693.3192,
   727.4995,
   727.4995,
   627.8429,
   627.8429,
   237.2764,
   237.2764,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx44,model_DstTauNu_kinematic_Int_Comp_fy44);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->SetMaximum(800.2494);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB44);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx45[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy45[23] = {
   0,
   0,
   0,
   31.9075,
   31.9075,
   10.09479,
   10.09479,
   55.20026,
   55.20026,
   101.9959,
   101.9959,
   185.048,
   185.048,
   340.8982,
   340.8982,
   338.9923,
   338.9923,
   145.9302,
   145.9302,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx45,model_DstTauNu_kinematic_Int_Comp_fy45);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->SetMaximum(374.988);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB45);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx46[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy46[23] = {
   0,
   0,
   0,
   24.91731,
   24.91731,
   0.9968244,
   0.9968244,
   28.37692,
   28.37692,
   54.15505,
   54.15505,
   84.25587,
   84.25587,
   148.364,
   148.364,
   148.5183,
   148.5183,
   63.25892,
   63.25892,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx46,model_DstTauNu_kinematic_Int_Comp_fy46);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->SetMaximum(163.3702);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB46);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_fx47[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_fy47[23] = {
   0,
   0,
   0,
   24.91731,
   24.91731,
   0.9968244,
   0.9968244,
   17.22045,
   17.22045,
   30.1724,
   30.1724,
   65.39903,
   65.39903,
   108.4873,
   108.4873,
   116.4324,
   116.4324,
   44.2882,
   44.2882,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx47,model_DstTauNu_kinematic_Int_fy47);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->SetMaximum(128.0756);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB47);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_fx48[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_fy48[23] = {
   0,
   0,
   0,
   20.25498,
   20.25498,
   0.9968244,
   0.9968244,
   12.46774,
   12.46774,
   13.74774,
   13.74774,
   29.60886,
   29.60886,
   40.40655,
   40.40655,
   44.14898,
   44.14898,
   18.93966,
   18.93966,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx48,model_DstTauNu_kinematic_Int_fy48);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->SetMaximum(48.56388);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_1cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB48);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3012[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3012[8] = {
   32,
   77,
   326,
   686,
   845,
   921,
   722,
   264};
   Double_t h_obsData_Cut_felx3012[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3012[8] = {
   5.627135,
   8.755868,
   17.56239,
   25.69637,
   28.57318,
   29.8521,
   26.37471,
   15.75577};
   Double_t h_obsData_Cut_fehx3012[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3012[8] = {
   6.715753,
   9.812979,
   18.56239,
   26.69637,
   29.57318,
   30.8521,
   27.37471,
   16.75577};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3012,h_obsData_Cut_fy3012,h_obsData_Cut_felx3012,h_obsData_Cut_fehx3012,h_obsData_Cut_fely3012,h_obsData_Cut_fehy3012);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->SetMaximum(1044.4);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsP0dO031250sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO137500sPaNaNsPchannelCateQeQ0cB3012);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f011cc0__12 = new TH1D("frame_7f8c8f011cc0__12","",8,0,11);
   frame_7f8c8f011cc0__12->SetBinContent(1,999.4447);
   frame_7f8c8f011cc0__12->SetMinimum(0.0001);
   frame_7f8c8f011cc0__12->SetMaximum(1049.417);
   frame_7f8c8f011cc0__12->SetEntries(1);
   frame_7f8c8f011cc0__12->SetDirectory(0);
   frame_7f8c8f011cc0__12->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f011cc0__12->SetLineColor(ci);
   frame_7f8c8f011cc0__12->SetLineWidth(2);
   frame_7f8c8f011cc0__12->SetMarkerStyle(20);
   frame_7f8c8f011cc0__12->GetXaxis()->SetTitle("q^{2} (GeV^{2} / #it{c}^{4})");
   frame_7f8c8f011cc0__12->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f011cc0__12->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f011cc0__12->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011cc0__12->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f011cc0__12->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f011cc0__12->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011cc0__12->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f011cc0__12->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f011cc0__12->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f011cc0__12->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f011cc0__12->GetYaxis()->SetTitleSize(0.08);
   frame_7f8c8f011cc0__12->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f011cc0__12->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f011cc0__12->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f011cc0__12->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f011cc0__12->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f011cc0__12->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f011cc0__12->Draw("AXISSAME");
   p6->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p7
   TPad *p7 = new TPad("p7", "p7",0,0.7625,0.5,1);
   p7->Draw();
   p7->cd();
   p7->Range(-0.0005714286,0.0001,0.002285714,2454.61);
   p7->SetFillColor(0);
   p7->SetBorderMode(0);
   p7->SetBorderSize(0);
   p7->SetLeftMargin(0.2);
   p7->SetBottomMargin(0);
   p7->SetFrameBorderMode(0);
   p7->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f00dbc0__13 = new TH1D("frame_7f8c8f00dbc0__13","",8,0,0.002);
   frame_7f8c8f00dbc0__13->SetBinContent(1,2103.952);
   frame_7f8c8f00dbc0__13->SetMinimum(0.0001);
   frame_7f8c8f00dbc0__13->SetMaximum(2209.149);
   frame_7f8c8f00dbc0__13->SetEntries(1);
   frame_7f8c8f00dbc0__13->SetDirectory(0);
   frame_7f8c8f00dbc0__13->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f00dbc0__13->SetLineColor(ci);
   frame_7f8c8f00dbc0__13->SetLineWidth(2);
   frame_7f8c8f00dbc0__13->SetMarkerStyle(20);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetTitle("#tau (ns)");
   frame_7f8c8f00dbc0__13->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00dbc0__13->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f00dbc0__13->GetYaxis()->SetTitle("Candidates / (0.25ps)  ");
   frame_7f8c8f00dbc0__13->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f00dbc0__13->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00dbc0__13->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f00dbc0__13->GetYaxis()->SetTitleSize(0.078);
   frame_7f8c8f00dbc0__13->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00dbc0__13->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f00dbc0__13->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f00dbc0__13->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f00dbc0__13->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f00dbc0__13->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f00dbc0__13->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3013[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3013[8] = {
   608,
   1959,
   1489,
   870,
   504,
   307,
   179,
   270};
   Double_t h_obsData_Cut_felx3013[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3013[8] = {
   24.16272,
   43.76342,
   38.0908,
   29,
   21.95551,
   17.02855,
   12.88843,
   15.93928};
   Double_t h_obsData_Cut_fehx3013[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3013[8] = {
   25.16272,
   44.76342,
   39.0908,
   30,
   22.95551,
   18.02855,
   13.88843,
   16.93928};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3013,h_obsData_Cut_fy3013,h_obsData_Cut_felx3013,h_obsData_Cut_fehx3013,h_obsData_Cut_fely3013,h_obsData_Cut_fehy3013);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->SetMaximum(2187.529);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3013);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx49[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy49[23] = {
   0,
   0,
   0,
   604.5931,
   604.5931,
   1950.484,
   1950.484,
   1485.428,
   1485.428,
   883.5129,
   883.5129,
   512.799,
   512.799,
   283.5893,
   283.5893,
   156.2855,
   156.2855,
   264.9544,
   264.9544,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx49,model_DstTauNu_kinematic_Int_fy49);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->SetMaximum(2145.532);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB49);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx50[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy50[23] = {
   0,
   0,
   0,
   604.5931,
   604.5931,
   1950.484,
   1950.484,
   1485.428,
   1485.428,
   883.5129,
   883.5129,
   512.799,
   512.799,
   283.5893,
   283.5893,
   156.2855,
   156.2855,
   264.9544,
   264.9544,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx50,model_DstTauNu_kinematic_Int_Comp_fy50);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->SetMaximum(2145.532);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB50);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx51[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy51[23] = {
   0,
   0,
   0,
   553.2066,
   553.2066,
   1804.172,
   1804.172,
   1411.741,
   1411.741,
   848.1738,
   848.1738,
   501.26,
   501.26,
   277.5928,
   277.5928,
   154.0264,
   154.0264,
   263.6523,
   263.6523,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx51,model_DstTauNu_kinematic_Int_Comp_fy51);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->SetMaximum(1984.589);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB51);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx52[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy52[23] = {
   0,
   0,
   0,
   548.5003,
   548.5003,
   1791.109,
   1791.109,
   1405.885,
   1405.885,
   845.519,
   845.519,
   500.1516,
   500.1516,
   277.1264,
   277.1264,
   153.9021,
   153.9021,
   263.5469,
   263.5469,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx52,model_DstTauNu_kinematic_Int_Comp_fy52);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->SetMaximum(1970.22);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB52);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx53[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy53[23] = {
   0,
   0,
   0,
   137.4558,
   137.4558,
   347.6607,
   347.6607,
   280.5291,
   280.5291,
   166.8307,
   166.8307,
   93.74009,
   93.74009,
   67.11542,
   67.11542,
   55.70832,
   55.70832,
   120.1201,
   120.1201,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx53,model_DstTauNu_kinematic_Int_Comp_fy53);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->SetMaximum(382.4268);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB53);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_fx54[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy54[23] = {
   0,
   0,
   0,
   114.5681,
   114.5681,
   225.763,
   225.763,
   141.2297,
   141.2297,
   52.23219,
   52.23219,
   30.54499,
   30.54499,
   21.81375,
   21.81375,
   15.70543,
   15.70543,
   38.05715,
   38.05715,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx54,model_DstTauNu_kinematic_Int_fy54);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->SetMaximum(248.3393);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB54);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_fx55[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy55[23] = {
   0,
   0,
   0,
   31.56059,
   31.56059,
   148.969,
   148.969,
   103.0498,
   103.0498,
   52.23219,
   52.23219,
   25.2815,
   25.2815,
   21.81375,
   21.81375,
   8.852853,
   8.852853,
   38.05715,
   38.05715,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx55,model_DstTauNu_kinematic_Int_fy55);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->SetMaximum(163.8659);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB55);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_fx56[23] = {
   -0.0001176471,
   -0.0001176471,
   0,
   2.0402e-11,
   0.00025,
   0.00025,
   0.0005,
   0.0005,
   0.00075,
   0.00075,
   0.001,
   0.001,
   0.00125,
   0.00125,
   0.0015,
   0.0015,
   0.00175,
   0.00175,
   0.002,
   0.002,
   0.002,
   0.002117647,
   0.002117647};
   Double_t model_DstTauNu_kinematic_Int_fy56[23] = {
   0,
   0,
   0,
   13.13887,
   13.13887,
   53.43401,
   53.43401,
   49.05162,
   49.05162,
   28.03295,
   28.03295,
   8.080016,
   8.080016,
   15.33787,
   15.33787,
   4.984122,
   4.984122,
   32.15589,
   32.15589,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx56,model_DstTauNu_kinematic_Int_fy56);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56","Projection of product of Poissons accross bins for a single channel",100,-0.0003411765,0.002341176);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->SetMaximum(58.77741);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB56);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3014[8] = {
   0.000125,
   0.000375,
   0.000625,
   0.000875,
   0.001125,
   0.001375,
   0.001625,
   0.001875};
   Double_t h_obsData_Cut_fy3014[8] = {
   608,
   1959,
   1489,
   870,
   504,
   307,
   179,
   270};
   Double_t h_obsData_Cut_felx3014[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fely3014[8] = {
   24.16272,
   43.76342,
   38.0908,
   29,
   21.95551,
   17.02855,
   12.88843,
   15.93928};
   Double_t h_obsData_Cut_fehx3014[8] = {
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125,
   0.000125};
   Double_t h_obsData_Cut_fehy3014[8] = {
   25.16272,
   44.76342,
   39.0908,
   30,
   22.95551,
   18.02855,
   13.88843,
   16.93928};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3014,h_obsData_Cut_fy3014,h_obsData_Cut_felx3014,h_obsData_Cut_fehx3014,h_obsData_Cut_fely3014,h_obsData_Cut_fehy3014);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_x_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014","Histogram of obsData_plot__obs_x_DstTauNu_kinematic",100,0,0.0022);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->SetMaximum(2187.529);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3014);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f00dbc0__14 = new TH1D("frame_7f8c8f00dbc0__14","",8,0,0.002);
   frame_7f8c8f00dbc0__14->SetBinContent(1,2103.952);
   frame_7f8c8f00dbc0__14->SetMinimum(0.0001);
   frame_7f8c8f00dbc0__14->SetMaximum(2209.149);
   frame_7f8c8f00dbc0__14->SetEntries(1);
   frame_7f8c8f00dbc0__14->SetDirectory(0);
   frame_7f8c8f00dbc0__14->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f00dbc0__14->SetLineColor(ci);
   frame_7f8c8f00dbc0__14->SetLineWidth(2);
   frame_7f8c8f00dbc0__14->SetMarkerStyle(20);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetTitle("#tau (ns)");
   frame_7f8c8f00dbc0__14->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00dbc0__14->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f00dbc0__14->GetYaxis()->SetTitle("Candidates / (0.25ps)  ");
   frame_7f8c8f00dbc0__14->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f00dbc0__14->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00dbc0__14->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f00dbc0__14->GetYaxis()->SetTitleSize(0.078);
   frame_7f8c8f00dbc0__14->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00dbc0__14->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f00dbc0__14->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f00dbc0__14->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f00dbc0__14->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f00dbc0__14->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f00dbc0__14->Draw("AXISSAME");
   p7->Modified();
   c4->cd();
  
// ------------>Primitives in pad: p8
   TPad *p8 = new TPad("p8", "p8",0.5,0.7625,1,1);
   p8->Draw();
   p8->cd();
   p8->Range(-3.142857,0.0001,12.57143,2149.578);
   p8->SetFillColor(0);
   p8->SetBorderMode(0);
   p8->SetBorderSize(0);
   p8->SetLeftMargin(0.2);
   p8->SetBottomMargin(0);
   p8->SetFrameBorderMode(0);
   p8->SetFrameBorderMode(0);
   
   TH1D *frame_7f8c8f00e8a0__15 = new TH1D("frame_7f8c8f00e8a0__15","",8,0,11);
   frame_7f8c8f00e8a0__15->SetBinContent(1,1842.495);
   frame_7f8c8f00e8a0__15->SetMinimum(0.0001);
   frame_7f8c8f00e8a0__15->SetMaximum(1934.62);
   frame_7f8c8f00e8a0__15->SetEntries(2);
   frame_7f8c8f00e8a0__15->SetDirectory(0);
   frame_7f8c8f00e8a0__15->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f00e8a0__15->SetLineColor(ci);
   frame_7f8c8f00e8a0__15->SetLineWidth(2);
   frame_7f8c8f00e8a0__15->SetMarkerStyle(20);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetTitle("q^{2} (GeV^{2} / #it{c}^{4})");
   frame_7f8c8f00e8a0__15->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00e8a0__15->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f00e8a0__15->GetYaxis()->SetTitle("Candidates / (1.375GeV^{2}/#it{c}^{4})  ");
   frame_7f8c8f00e8a0__15->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f00e8a0__15->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00e8a0__15->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f00e8a0__15->GetYaxis()->SetTitleSize(0.078);
   frame_7f8c8f00e8a0__15->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00e8a0__15->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f00e8a0__15->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f00e8a0__15->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f00e8a0__15->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f00e8a0__15->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f00e8a0__15->Draw("FUNC");
   
   Double_t h_obsData_Cut_fx3015[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3015[8] = {
   102,
   271,
   1068,
   1642,
   1175,
   982,
   689,
   257};
   Double_t h_obsData_Cut_felx3015[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3015[8] = {
   9.611874,
   15.96967,
   32.18409,
   40.02468,
   33.78192,
   30.84087,
   25.75357,
   15.53901};
   Double_t h_obsData_Cut_fehx3015[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3015[8] = {
   10.61187,
   16.96967,
   33.18409,
   41.02468,
   34.78192,
   31.84087,
   26.75357,
   16.53901};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3015,h_obsData_Cut_fy3015,h_obsData_Cut_felx3015,h_obsData_Cut_fehx3015,h_obsData_Cut_fely3015,h_obsData_Cut_fehy3015);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->SetMaximum(1842.088);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3015);
   
   grae->Draw("zp");
   
   Double_t model_DstTauNu_kinematic_Int_fx57[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_fy57[23] = {
   0,
   0,
   0,
   79.90014,
   79.90014,
   279.4651,
   279.4651,
   967.7474,
   967.7474,
   1754.757,
   1754.757,
   1239.604,
   1239.604,
   925.6909,
   925.6909,
   664.2724,
   664.2724,
   230.2086,
   230.2086,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_fx57,model_DstTauNu_kinematic_Int_fy57);
   graph->SetName("model_DstTauNu_kinematic_Int");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->SetMaximum(1930.233);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB57);
   
   graph->Draw("l");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx58[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy58[23] = {
   0,
   0,
   0,
   79.90014,
   79.90014,
   279.4651,
   279.4651,
   967.7474,
   967.7474,
   1754.757,
   1754.757,
   1239.604,
   1239.604,
   925.6909,
   925.6909,
   664.2724,
   664.2724,
   230.2086,
   230.2086,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx58,model_DstTauNu_kinematic_Int_Comp_fy58);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff0000");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->SetMaximum(1930.233);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcOL_x_hsignalmU_taumwbdtmUcB58);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx59[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy59[23] = {
   0,
   0,
   0,
   77.47065,
   77.47065,
   273.052,
   273.052,
   940.8309,
   940.8309,
   1673.925,
   1673.925,
   1156.66,
   1156.66,
   852.2394,
   852.2394,
   621.3258,
   621.3258,
   218.3209,
   218.3209,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx59,model_DstTauNu_kinematic_Int_Comp_fy59);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#00ffcc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#00ffcc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->SetMaximum(1841.318);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcOL_x_hSignalDstst_taumwbdtmUcB59);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx60[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy60[23] = {
   0,
   0,
   0,
   77.3888,
   77.3888,
   272.6941,
   272.6941,
   939.6319,
   939.6319,
   1669.881,
   1669.881,
   1149.261,
   1149.261,
   843.8701,
   843.8701,
   615.9374,
   615.9374,
   217.0763,
   217.0763,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx60,model_DstTauNu_kinematic_Int_Comp_fy60);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff9933");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->SetMaximum(1836.87);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcOL_x_hcocktail_taumwbdtmUcOL_x_hinclusive_taumwbdt_Ds_mUcB60);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx61[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy61[23] = {
   0,
   0,
   0,
   24.44138,
   24.44138,
   68.13295,
   68.13295,
   133.8127,
   133.8127,
   153.1799,
   153.1799,
   230.4161,
   230.4161,
   295.2428,
   295.2428,
   245.7301,
   245.7301,
   118.2043,
   118.2043,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx61,model_DstTauNu_kinematic_Int_Comp_fy61);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#0000ff");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->SetMaximum(324.7671);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcOL_x_hinclusive_taumwbdt_DpmUcB61);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx62[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy62[23] = {
   0,
   0,
   0,
   14.36961,
   14.36961,
   41.35308,
   41.35308,
   61.73264,
   61.73264,
   100.6565,
   100.6565,
   100.2227,
   100.2227,
   142.8233,
   142.8233,
   114.8702,
   114.8702,
   63.88626,
   63.88626,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx62,model_DstTauNu_kinematic_Int_Comp_fy62);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#cccccc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->SetMaximum(157.1057);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcOL_x_hinclusive_taumwbdt_noCharmmUcB62);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx63[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy63[23] = {
   0,
   0,
   0,
   10.61448,
   10.61448,
   16.93225,
   16.93225,
   39.74723,
   39.74723,
   64.75267,
   64.75267,
   74.86455,
   74.86455,
   98.44762,
   98.44762,
   84.71054,
   84.71054,
   39.74751,
   39.74751,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx63,model_DstTauNu_kinematic_Int_Comp_fy63);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#ff33cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff33cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->SetMaximum(108.2924);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcOL_x_hinclusive_taumwbdt_D0mUcB63);
   
   graph->Draw("f");
   
   Double_t model_DstTauNu_kinematic_Int_Comp_fx64[23] = {
   -0.6470588,
   -0.6470588,
   0,
   1.12211e-07,
   1.375,
   1.375,
   2.75,
   2.75,
   4.125,
   4.125,
   5.5,
   5.5,
   6.875,
   6.875,
   8.25,
   8.25,
   9.625,
   9.625,
   11,
   11,
   11,
   11.64706,
   11.64706};
   Double_t model_DstTauNu_kinematic_Int_Comp_fy64[23] = {
   0,
   0,
   0,
   6.351773,
   6.351773,
   11.31931,
   11.31931,
   11.07049,
   11.07049,
   40.02189,
   40.02189,
   37.02325,
   37.02325,
   40.25848,
   40.25848,
   31.61247,
   31.61247,
   26.55769,
   26.55769,
   0,
   0,
   0,
   0};
   graph = new TGraph(23,model_DstTauNu_kinematic_Int_Comp_fx64,model_DstTauNu_kinematic_Int_Comp_fy64);
   graph->SetName("model_DstTauNu_kinematic_Int_Comp");
   graph->SetTitle("Projection of product of Poissons accross bins for a single channel");

   ci = TColor::GetColor("#999900");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#999900");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(3);
   
   TH1F *Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64 = new TH1F("Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64","Projection of product of Poissons accross bins for a single channel",100,-1.876471,12.87647);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->SetMinimum(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->SetMaximum(44.28433);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->SetDirectory(0);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->SetLineColor(ci);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetXaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetXaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetXaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetXaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetYaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetYaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetYaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetYaxis()->SetTitleFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetZaxis()->SetLabelFont(42);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetZaxis()->SetLabelSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetZaxis()->SetTitleSize(0.035);
   Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_model_DstTauNu_kinematic_IntoBobs_x_DstTauNu_kinematiccOobs_z_DstTauNu_kinematicoRBDTbin_0cB_NormoBobs_x_DstTauNu_kinematiccOobs_y_DstTauNu_kinematiccOobs_z_DstTauNu_kinematiccB_CompoBL_x_hinclusive_taumwbdt_cbmUcOhdataWS_taumwbdt_D0bmUcB64);
   
   graph->Draw("f");
   
   Double_t h_obsData_Cut_fx3016[8] = {
   0.6875,
   2.0625,
   3.4375,
   4.8125,
   6.1875,
   7.5625,
   8.9375,
   10.3125};
   Double_t h_obsData_Cut_fy3016[8] = {
   102,
   271,
   1068,
   1642,
   1175,
   982,
   689,
   257};
   Double_t h_obsData_Cut_felx3016[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fely3016[8] = {
   9.611874,
   15.96967,
   32.18409,
   40.02468,
   33.78192,
   30.84087,
   25.75357,
   15.53901};
   Double_t h_obsData_Cut_fehx3016[8] = {
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875,
   0.6875};
   Double_t h_obsData_Cut_fehy3016[8] = {
   10.61187,
   16.96967,
   33.18409,
   41.02468,
   34.78192,
   31.84087,
   26.75357,
   16.53901};
   grae = new TGraphAsymmErrors(8,h_obsData_Cut_fx3016,h_obsData_Cut_fy3016,h_obsData_Cut_felx3016,h_obsData_Cut_fehx3016,h_obsData_Cut_fely3016,h_obsData_Cut_fehy3016);
   grae->SetName("h_obsData_Cut");
   grae->SetTitle("Histogram of obsData_plot__obs_y_DstTauNu_kinematic");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->SetMarkerSize(0.6);
   
   TH1F *Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016 = new TH1F("Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016","Histogram of obsData_plot__obs_y_DstTauNu_kinematic",100,0,12.1);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->SetMinimum(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->SetMaximum(1842.088);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->SetDirectory(0);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->SetLineColor(ci);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetXaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetXaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetXaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetXaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetYaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetYaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetYaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetYaxis()->SetTitleFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetZaxis()->SetLabelFont(42);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetZaxis()->SetLabelSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetZaxis()->SetTitleSize(0.035);
   Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_obsData_CutoBobs_z_DstTauNu_kinematicsPgRsPmI0dO075000sPaNaNsPobs_z_DstTauNu_kinematicsPlEsP0dO031250sPaNaNsPchannelCateQeQ0cB3016);
   
   grae->Draw("zp");
   
   TH1D *frame_7f8c8f00e8a0__16 = new TH1D("frame_7f8c8f00e8a0__16","",8,0,11);
   frame_7f8c8f00e8a0__16->SetBinContent(1,1842.495);
   frame_7f8c8f00e8a0__16->SetMinimum(0.0001);
   frame_7f8c8f00e8a0__16->SetMaximum(1934.62);
   frame_7f8c8f00e8a0__16->SetEntries(2);
   frame_7f8c8f00e8a0__16->SetDirectory(0);
   frame_7f8c8f00e8a0__16->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_7f8c8f00e8a0__16->SetLineColor(ci);
   frame_7f8c8f00e8a0__16->SetLineWidth(2);
   frame_7f8c8f00e8a0__16->SetMarkerStyle(20);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetTitle("q^{2} (GeV^{2} / #it{c}^{4})");
   frame_7f8c8f00e8a0__16->GetXaxis()->SetNdivisions(505);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetLabelFont(132);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetLabelSize(0.06);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetTitleSize(0.072);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00e8a0__16->GetXaxis()->SetTitleFont(132);
   frame_7f8c8f00e8a0__16->GetYaxis()->SetTitle("Candidates / (1.375GeV^{2}/#it{c}^{4})  ");
   frame_7f8c8f00e8a0__16->GetYaxis()->SetLabelFont(132);
   frame_7f8c8f00e8a0__16->GetYaxis()->SetLabelOffset(0.01);
   frame_7f8c8f00e8a0__16->GetYaxis()->SetLabelSize(0.06);
   frame_7f8c8f00e8a0__16->GetYaxis()->SetTitleSize(0.078);
   frame_7f8c8f00e8a0__16->GetYaxis()->SetTitleOffset(0.95);
   frame_7f8c8f00e8a0__16->GetYaxis()->SetTitleFont(132);
   frame_7f8c8f00e8a0__16->GetZaxis()->SetLabelFont(42);
   frame_7f8c8f00e8a0__16->GetZaxis()->SetLabelSize(0.035);
   frame_7f8c8f00e8a0__16->GetZaxis()->SetTitleSize(0.035);
   frame_7f8c8f00e8a0__16->GetZaxis()->SetTitleFont(42);
   frame_7f8c8f00e8a0__16->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.65,0.64,0.84,0.87,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(134);
   pt->SetTextSize(30);
   TText *AText = pt->AddText("LHCb");
   pt->Draw();
   p8->Modified();
   c4->cd();
   c4->Modified();
   c4->cd();
   c4->SetSelected(c4);
}

